Octagons I: Combinatorics and Non-Planar Resummations

We explain how the 't Hooft expansion of correlators of half-BPS operators can be resummed in a large-charge limit in N=4 super Yang-Mills theory. The full correlator in the limit is given by a non-trivial function of two variables: One variable is the charge of the BPS operators divided by the square root of the number Nc of colors; the other variable is the octagon that contains all the 't Hooft coupling and spacetime dependence. At each genus g in the large Nc expansion, this function is a polynomial of degree 2g+2 in the octagon. We find several dual matrix model representations of the correlators in the large-charge limit. Amusingly, the number of colors in these matrix models is formally taken to zero in the relevant limit.

==> anc/polynomials.m <==
(*********************************************************************)
(*                                                                   *)
(* This is the file "polynomials.m".                                 *)
(*                                                                   *)
(* It belongs to the arXiv submission of the following paper:        *)
(*                                                                   *)
(* Title: "Octagons I: Combinatorics and Non-Planar Resummations"    *)
(* Authors: Till Bargheer, Frank Coronado, Pedro Vieira              *)
(*                                                                   *)
(*********************************************************************)
(*                                                                   *)
(* The following defines the polynomials poly[g], which are the      *)
(* polynomials P_{4g|g+1} defined in Section 2 of the paper, for     *)
(* g=0,1,2,3,4. They are polynomials of homogeneous degree 4g in the *)
(* parameters k_i, i=1,2,3,4, and of degree g+1 in the square of the *)
(* non-BPS octagon function "oct".                                   *)
(*                                                                   *)
(*********************************************************************)

poly[0] = oct^2;

poly[1] = k1 k2 k3 k4+1/24 (k1^4+4 k1^3 k2+6 k1^2 k2^2+4 k1 k2^3+k2^4+12 k1 k2^2 k3+4 k2^3 k3+6 k2^2 k3^2+4 k2 k3^3+k3^4+4 k1^3 k4+12 k1^2 k2 k4+12 k2 k3^2 k4+4 k3^3 k4+6 k1^2 k4^2+12 k1 k3 k4^2+6 k3^2 k4^2+4 k1 k4^3+4 k3 k4^3+k4^4) oct^2+1/2 k1 k2 k3 k4 oct^4;

poly[2] = 1/24 k1 k2 k3 k4 (k1^4+2 k1^3 k2+2 k1^2 k2^2+2 k1 k2^3+k2^4+2 k1 k2^2 k3+2 k2^3 k3+2 k2^2 k3^2+2 k2 k3^3+k3^4+2 k1^3 k4+2 k1^2 k2 k4+2 k2 k3^2 k4+2 k3^3 k4+2 k1^2 k4^2+2 k1 k3 k4^2+2 k3^2 k4^2+2 k1 k4^3+2 k3 k4^3+k4^4)+1/5760 (3 k1^8+24 k1^7 k2+84 k1^6 k2^2+168 k1^5 k2^3+210 k1^4 k2^4+168 k1^3 k2^5+84 k1^2 k2^6+24 k1 k2^7+3 k2^8+120 k1^5 k2^2 k3+360 k1^4 k2^3 k3+480 k1^3 k2^4 k3+384 k1^2 k2^5 k3+168 k1 k2^6 k3+24 k2^7 k3+60 k1^4 k2^2 k3^2+240 k1^3 k2^3 k3^2+480 k1^2 k2^4 k3^2+384 k1 k2^5 k3^2+84 k2^6 k3^2+40 k1^4 k2 k3^3+160 k1^3 k2^2 k3^3+240 k1^2 k2^3 k3^3+480 k1 k2^4 k3^3+168 k2^5 k3^3+10 k1^4 k3^4+40 k1^3 k2 k3^4+60 k1^2 k2^2 k3^4+360 k1 k2^3 k3^4+210 k2^4 k3^4+120 k1 k2^2 k3^5+168 k2^3 k3^5+84 k2^2 k3^6+24 k2 k3^7+3 k3^8+24 k1^7 k4+168 k1^6 k2 k4+384 k1^5 k2^2 k4+480 k1^4 k2^3 k4+360 k1^3 k2^4 k4+120 k1^2 k2^5 k4+480 k1^4 k2^2 k3 k4+960 k1^3 k2^3 k3 k4+480 k1^2 k2^4 k3 k4+120 k1^4 k2 k3^2 k4+720 k1^3 k2^2 k3^2 k4+1440 k1^2 k2^3 k3^2 k4+480 k1 k2^4 k3^2 k4+120 k2^5 k3^2 k4+40 k1^4 k3^3 k4+320 k1^3 k2 k3^3 k4+720 k1^2 k2^2 k3^3 k4+960 k1 k2^3 k3^3 k4+360 k2^4 k3^3 k4+40 k1^3 k3^4 k4+120 k1^2 k2 k3^4 k4+480 k1 k2^2 k3^4 k4+480 k2^3 k3^4 k4+384 k2^2 k3^5 k4+168 k2 k3^6 k4+24 k3^7 k4+84 k1^6 k4^2+384 k1^5 k2 k4^2+480 k1^4 k2^2 k4^2+240 k1^3 k2^3 k4^2+60 k1^2 k2^4 k4^2+120 k1^5 k3 k4^2+480 k1^4 k2 k3 k4^2+1440 k1^3 k2^2 k3 k4^2+720 k1^2 k2^3 k3 k4^2+120 k1 k2^4 k3 k4^2+60 k1^4 k3^2 k4^2+720 k1^3 k2 k3^2 k4^2+3600 k1^2 k2^2 k3^2 k4^2+720 k1 k2^3 k3^2 k4^2+60 k2^4 k3^2 k4^2+160 k1^3 k3^3 k4^2+720 k1^2 k2 k3^3 k4^2+1440 k1 k2^2 k3^3 k4^2+240 k2^3 k3^3 k4^2+60 k1^2 k3^4 k4^2+480 k1 k2 k3^4 k4^2+480 k2^2 k3^4 k4^2+120 k1 k3^5 k4^2+384 k2 k3^5 k4^2+84 k3^6 k4^2+168 k1^5 k4^3+480 k1^4 k2 k4^3+240 k1^3 k2^2 k4^3+160 k1^2 k2^3 k4^3+40 k1 k2^4 k4^3+360 k1^4 k3 k4^3+960 k1^3 k2 k3 k4^3+720 k1^2 k2^2 k3 k4^3+320 k1 k2^3 k3 k4^3+40 k2^4 k3 k4^3+240 k1^3 k3^2 k4^3+1440 k1^2 k2 k3^2 k4^3+720 k1 k2^2 k3^2 k4^3+160 k2^3 k3^2 k4^3+240 k1^2 k3^3 k4^3+960 k1 k2 k3^3 k4^3+240 k2^2 k3^3 k4^3+360 k1 k3^4 k4^3+480 k2 k3^4 k4^3+168 k3^5 k4^3+210 k1^4 k4^4+360 k1^3 k2 k4^4+60 k1^2 k2^2 k4^4+40 k1 k2^3 k4^4+10 k2^4 k4^4+480 k1^3 k3 k4^4+480 k1^2 k2 k3 k4^4+120 k1 k2^2 k3 k4^4+40 k2^3 k3 k4^4+480 k1^2 k3^2 k4^4+480 k1 k2 k3^2 k4^4+60 k2^2 k3^2 k4^4+480 k1 k3^3 k4^4+360 k2 k3^3 k4^4+210 k3^4 k4^4+168 k1^3 k4^5+120 k1^2 k2 k4^5+384 k1^2 k3 k4^5+384 k1 k3^2 k4^5+120 k2 k3^2 k4^5+168 k3^3 k4^5+84 k1^2 k4^6+168 k1 k3 k4^6+84 k3^2 k4^6+24 k1 k4^7+24 k3 k4^7+3 k4^8) oct^2+1/144 k1 k2 k3 k4 (3 k1^4+12 k1^3 k2+18 k1^2 k2^2+12 k1 k2^3+3 k2^4+6 k1^2 k2 k3+30 k1 k2^2 k3+12 k2^3 k3+2 k1^2 k3^2+6 k1 k2 k3^2+18 k2^2 k3^2+12 k2 k3^3+3 k3^4+12 k1^3 k4+30 k1^2 k2 k4+6 k1 k2^2 k4+6 k1^2 k3 k4+36 k1 k2 k3 k4+6 k2^2 k3 k4+6 k1 k3^2 k4+30 k2 k3^2 k4+12 k3^3 k4+18 k1^2 k4^2+6 k1 k2 k4^2+2 k2^2 k4^2+30 k1 k3 k4^2+6 k2 k3 k4^2+18 k3^2 k4^2+12 k1 k4^3+12 k3 k4^3+3 k4^4) oct^4+1/16 k1^2 k2^2 k3^2 k4^2 oct^6;

poly[3] = 1/5760 k1 k2 k3 k4 (3 k1^8+12 k1^7 k2+28 k1^6 k2^2+52 k1^5 k2^3+66 k1^4 k2^4+52 k1^3 k2^5+28 k1^2 k2^6+12 k1 k2^7+3 k2^8+20 k1^5 k2^2 k3+60 k1^4 k2^3 k3+72 k1^3 k2^4 k3+56 k1^2 k2^5 k3+36 k1 k2^6 k3+12 k2^7 k3+20 k1^4 k2^2 k3^2+40 k1^3 k2^3 k3^2+48 k1^2 k2^4 k3^2+56 k1 k2^5 k3^2+28 k2^6 k3^2+20 k1^4 k2 k3^3+40 k1^3 k2^2 k3^3+40 k1^2 k2^3 k3^3+72 k1 k2^4 k3^3+52 k2^5 k3^3+10 k1^4 k3^4+20 k1^3 k2 k3^4+20 k1^2 k2^2 k3^4+60 k1 k2^3 k3^4+66 k2^4 k3^4+20 k1 k2^2 k3^5+52 k2^3 k3^5+28 k2^2 k3^6+12 k2 k3^7+3 k3^8+12 k1^7 k4+36 k1^6 k2 k4+56 k1^5 k2^2 k4+72 k1^4 k2^3 k4+60 k1^3 k2^4 k4+20 k1^2 k2^5 k4+40 k1^4 k2^2 k3 k4+80 k1^3 k2^3 k3 k4+40 k1^2 k2^4 k3 k4+20 k1^4 k2 k3^2 k4+80 k1^3 k2^2 k3^2 k4+80 k1^2 k2^3 k3^2 k4+40 k1 k2^4 k3^2 k4+20 k2^5 k3^2 k4+20 k1^4 k3^3 k4+80 k1^3 k2 k3^3 k4+80 k1^2 k2^2 k3^3 k4+80 k1 k2^3 k3^3 k4+60 k2^4 k3^3 k4+20 k1^3 k3^4 k4+20 k1^2 k2 k3^4 k4+40 k1 k2^2 k3^4 k4+72 k2^3 k3^4 k4+56 k2^2 k3^5 k4+36 k2 k3^6 k4+12 k3^7 k4+28 k1^6 k4^2+56 k1^5 k2 k4^2+48 k1^4 k2^2 k4^2+40 k1^3 k2^3 k4^2+20 k1^2 k2^4 k4^2+20 k1^5 k3 k4^2+40 k1^4 k2 k3 k4^2+80 k1^3 k2^2 k3 k4^2+80 k1^2 k2^3 k3 k4^2+20 k1 k2^4 k3 k4^2+20 k1^4 k3^2 k4^2+80 k1^3 k2 k3^2 k4^2+160 k1^2 k2^2 k3^2 k4^2+80 k1 k2^3 k3^2 k4^2+20 k2^4 k3^2 k4^2+40 k1^3 k3^3 k4^2+80 k1^2 k2 k3^3 k4^2+80 k1 k2^2 k3^3 k4^2+40 k2^3 k3^3 k4^2+20 k1^2 k3^4 k4^2+40 k1 k2 k3^4 k4^2+48 k2^2 k3^4 k4^2+20 k1 k3^5 k4^2+56 k2 k3^5 k4^2+28 k3^6 k4^2+52 k1^5 k4^3+72 k1^4 k2 k4^3+40 k1^3 k2^2 k4^3+40 k1^2 k2^3 k4^3+20 k1 k2^4 k4^3+60 k1^4 k3 k4^3+80 k1^3 k2 k3 k4^3+80 k1^2 k2^2 k3 k4^3+80 k1 k2^3 k3 k4^3+20 k2^4 k3 k4^3+40 k1^3 k3^2 k4^3+80 k1^2 k2 k3^2 k4^3+80 k1 k2^2 k3^2 k4^3+40 k2^3 k3^2 k4^3+40 k1^2 k3^3 k4^3+80 k1 k2 k3^3 k4^3+40 k2^2 k3^3 k4^3+60 k1 k3^4 k4^3+72 k2 k3^4 k4^3+52 k3^5 k4^3+66 k1^4 k4^4+60 k1^3 k2 k4^4+20 k1^2 k2^2 k4^4+20 k1 k2^3 k4^4+10 k2^4 k4^4+72 k1^3 k3 k4^4+40 k1^2 k2 k3 k4^4+20 k1 k2^2 k3 k4^4+20 k2^3 k3 k4^4+48 k1^2 k3^2 k4^4+40 k1 k2 k3^2 k4^4+20 k2^2 k3^2 k4^4+72 k1 k3^3 k4^4+60 k2 k3^3 k4^4+66 k3^4 k4^4+52 k1^3 k4^5+20 k1^2 k2 k4^5+56 k1^2 k3 k4^5+56 k1 k3^2 k4^5+20 k2 k3^2 k4^5+52 k3^3 k4^5+28 k1^2 k4^6+36 k1 k3 k4^6+28 k3^2 k4^6+12 k1 k4^7+12 k3 k4^7+3 k4^8)+1/967680 (3 k1^12+36 k1^11 k2+198 k1^10 k2^2+660 k1^9 k2^3+1485 k1^8 k2^4+2376 k1^7 k2^5+2772 k1^6 k2^6+2376 k1^5 k2^7+1485 k1^4 k2^8+660 k1^3 k2^9+198 k1^2 k2^10+36 k1 k2^11+3 k2^12+252 k1^9 k2^2 k3+1428 k1^8 k2^3 k3+4032 k1^7 k2^4 k3+7392 k1^6 k2^5 k3+9240 k1^5 k2^6 k3+7848 k1^4 k2^7 k3+4512 k1^3 k2^8 k3+1728 k1^2 k2^9 k3+396 k1 k2^10 k3+36 k2^11 k3+126 k1^8 k2^2 k3^2+1008 k1^7 k2^3 k3^2+4368 k1^6 k2^4 k3^2+10080 k1^5 k2^5 k3^2+13356 k1^4 k2^6 k3^2+10992 k1^3 k2^7 k3^2+5760 k1^2 k2^8 k3^2+1728 k1 k2^9 k3^2+198 k2^10 k3^2+84 k1^8 k2 k3^3+672 k1^7 k2^2 k3^3+2352 k1^6 k2^3 k3^3+6944 k1^5 k2^4 k3^3+13048 k1^4 k2^5 k3^3+15008 k1^3 k2^6 k3^3+10992 k1^2 k2^7 k3^3+4512 k1 k2^8 k3^3+660 k2^9 k3^3+21 k1^8 k3^4+168 k1^7 k2 k3^4+588 k1^6 k2^2 k3^4+3416 k1^5 k2^3 k3^4+9030 k1^4 k2^4 k3^4+13048 k1^3 k2^5 k3^4+13356 k1^2 k2^6 k3^4+7848 k1 k2^7 k3^4+1485 k2^8 k3^4+840 k1^5 k2^2 k3^5+3416 k1^4 k2^3 k3^5+6944 k1^3 k2^4 k3^5+10080 k1^2 k2^5 k3^5+9240 k1 k2^6 k3^5+2376 k2^7 k3^5+588 k1^4 k2^2 k3^6+2352 k1^3 k2^3 k3^6+4368 k1^2 k2^4 k3^6+7392 k1 k2^5 k3^6+2772 k2^6 k3^6+168 k1^4 k2 k3^7+672 k1^3 k2^2 k3^7+1008 k1^2 k2^3 k3^7+4032 k1 k2^4 k3^7+2376 k2^5 k3^7+21 k1^4 k3^8+84 k1^3 k2 k3^8+126 k1^2 k2^2 k3^8+1428 k1 k2^3 k3^8+1485 k2^4 k3^8+252 k1 k2^2 k3^9+660 k2^3 k3^9+198 k2^2 k3^10+36 k2 k3^11+3 k3^12+36 k1^11 k4+396 k1^10 k2 k4+1728 k1^9 k2^2 k4+4512 k1^8 k2^3 k4+7848 k1^7 k2^4 k4+9240 k1^6 k2^5 k4+7392 k1^5 k2^6 k4+4032 k1^4 k2^7 k4+1428 k1^3 k2^8 k4+252 k1^2 k2^9 k4+2016 k1^8 k2^2 k3 k4+9408 k1^7 k2^3 k3 k4+19488 k1^6 k2^4 k3 k4+24192 k1^5 k2^5 k3 k4+19488 k1^4 k2^6 k3 k4+9408 k1^3 k2^7 k3 k4+2016 k1^2 k2^8 k3 k4+252 k1^8 k2 k3^2 k4+3024 k1^7 k2^2 k3^2 k4+14112 k1^6 k2^3 k3^2 k4+33600 k1^5 k2^4 k3^2 k4+46536 k1^4 k2^5 k3^2 k4+36624 k1^3 k2^6 k3^2 k4+14112 k1^2 k2^7 k3^2 k4+2016 k1 k2^8 k3^2 k4+252 k2^9 k3^2 k4+84 k1^8 k3^3 k4+1344 k1^7 k2 k3^3 k4+7056 k1^6 k2^2 k3^3 k4+21056 k1^5 k2^3 k3^3 k4+46200 k1^4 k2^4 k3^3 k4+59584 k1^3 k2^5 k3^3 k4+36624 k1^2 k2^6 k3^3 k4+9408 k1 k2^7 k3^3 k4+1428 k2^8 k3^3 k4+168 k1^7 k3^4 k4+1176 k1^6 k2 k3^4 k4+6048 k1^5 k2^2 k3^4 k4+24640 k1^4 k2^3 k3^4 k4+46200 k1^3 k2^4 k3^4 k4+46536 k1^2 k2^5 k3^4 k4+19488 k1 k2^6 k3^4 k4+4032 k2^7 k3^4 k4+6048 k1^4 k2^2 k3^5 k4+21056 k1^3 k2^3 k3^5 k4+33600 k1^2 k2^4 k3^5 k4+24192 k1 k2^5 k3^5 k4+7392 k2^6 k3^5 k4+1176 k1^4 k2 k3^6 k4+7056 k1^3 k2^2 k3^6 k4+14112 k1^2 k2^3 k3^6 k4+19488 k1 k2^4 k3^6 k4+9240 k2^5 k3^6 k4+168 k1^4 k3^7 k4+1344 k1^3 k2 k3^7 k4+3024 k1^2 k2^2 k3^7 k4+9408 k1 k2^3 k3^7 k4+7848 k2^4 k3^7 k4+84 k1^3 k3^8 k4+252 k1^2 k2 k3^8 k4+2016 k1 k2^2 k3^8 k4+4512 k2^3 k3^8 k4+1728 k2^2 k3^9 k4+396 k2 k3^10 k4+36 k3^11 k4+198 k1^10 k4^2+1728 k1^9 k2 k4^2+5760 k1^8 k2^2 k4^2+10992 k1^7 k2^3 k4^2+13356 k1^6 k2^4 k4^2+10080 k1^5 k2^5 k4^2+4368 k1^4 k2^6 k4^2+1008 k1^3 k2^7 k4^2+126 k1^2 k2^8 k4^2+252 k1^9 k3 k4^2+2016 k1^8 k2 k3 k4^2+14112 k1^7 k2^2 k3 k4^2+36624 k1^6 k2^3 k3 k4^2+46536 k1^5 k2^4 k3 k4^2+33600 k1^4 k2^5 k3 k4^2+14112 k1^3 k2^6 k3 k4^2+3024 k1^2 k2^7 k3 k4^2+252 k1 k2^8 k3 k4^2+126 k1^8 k3^2 k4^2+3024 k1^7 k2 k3^2 k4^2+31248 k1^6 k2^2 k3^2 k4^2+85680 k1^5 k2^3 k3^2 k4^2+114660 k1^4 k2^4 k3^2 k4^2+85680 k1^3 k2^5 k3^2 k4^2+31248 k1^2 k2^6 k3^2 k4^2+3024 k1 k2^7 k3^2 k4^2+126 k2^8 k3^2 k4^2+672 k1^7 k3^3 k4^2+7056 k1^6 k2 k3^3 k4^2+31584 k1^5 k2^2 k3^3 k4^2+84560 k1^4 k2^3 k3^3 k4^2+140000 k1^3 k2^4 k3^3 k4^2+85680 k1^2 k2^5 k3^3 k4^2+14112 k1 k2^6 k3^3 k4^2+1008 k2^7 k3^3 k4^2+588 k1^6 k3^4 k4^2+6048 k1^5 k2 k3^4 k4^2+33600 k1^4 k2^2 k3^4 k4^2+84560 k1^3 k2^3 k3^4 k4^2+114660 k1^2 k2^4 k3^4 k4^2+33600 k1 k2^5 k3^4 k4^2+4368 k2^6 k3^4 k4^2+840 k1^5 k3^5 k4^2+6048 k1^4 k2 k3^5 k4^2+31584 k1^3 k2^2 k3^5 k4^2+85680 k1^2 k2^3 k3^5 k4^2+46536 k1 k2^4 k3^5 k4^2+10080 k2^5 k3^5 k4^2+588 k1^4 k3^6 k4^2+7056 k1^3 k2 k3^6 k4^2+31248 k1^2 k2^2 k3^6 k4^2+36624 k1 k2^3 k3^6 k4^2+13356 k2^4 k3^6 k4^2+672 k1^3 k3^7 k4^2+3024 k1^2 k2 k3^7 k4^2+14112 k1 k2^2 k3^7 k4^2+10992 k2^3 k3^7 k4^2+126 k1^2 k3^8 k4^2+2016 k1 k2 k3^8 k4^2+5760 k2^2 k3^8 k4^2+252 k1 k3^9 k4^2+1728 k2 k3^9 k4^2+198 k3^10 k4^2+660 k1^9 k4^3+4512 k1^8 k2 k4^3+10992 k1^7 k2^2 k4^3+15008 k1^6 k2^3 k4^3+13048 k1^5 k2^4 k4^3+6944 k1^4 k2^5 k4^3+2352 k1^3 k2^6 k4^3+672 k1^2 k2^7 k4^3+84 k1 k2^8 k4^3+1428 k1^8 k3 k4^3+9408 k1^7 k2 k3 k4^3+36624 k1^6 k2^2 k3 k4^3+59584 k1^5 k2^3 k3 k4^3+46200 k1^4 k2^4 k3 k4^3+21056 k1^3 k2^5 k3 k4^3+7056 k1^2 k2^6 k3 k4^3+1344 k1 k2^7 k3 k4^3+84 k2^8 k3 k4^3+1008 k1^7 k3^2 k4^3+14112 k1^6 k2 k3^2 k4^3+85680 k1^5 k2^2 k3^2 k4^3+140000 k1^4 k2^3 k3^2 k4^3+84560 k1^3 k2^4 k3^2 k4^3+31584 k1^2 k2^5 k3^2 k4^3+7056 k1 k2^6 k3^2 k4^3+672 k2^7 k3^2 k4^3+2352 k1^6 k3^3 k4^3+21056 k1^5 k2 k3^3 k4^3+84560 k1^4 k2^2 k3^3 k4^3+161280 k1^3 k2^3 k3^3 k4^3+84560 k1^2 k2^4 k3^3 k4^3+21056 k1 k2^5 k3^3 k4^3+2352 k2^6 k3^3 k4^3+3416 k1^5 k3^4 k4^3+24640 k1^4 k2 k3^4 k4^3+84560 k1^3 k2^2 k3^4 k4^3+140000 k1^2 k2^3 k3^4 k4^3+46200 k1 k2^4 k3^4 k4^3+6944 k2^5 k3^4 k4^3+3416 k1^4 k3^5 k4^3+21056 k1^3 k2 k3^5 k4^3+85680 k1^2 k2^2 k3^5 k4^3+59584 k1 k2^3 k3^5 k4^3+13048 k2^4 k3^5 k4^3+2352 k1^3 k3^6 k4^3+14112 k1^2 k2 k3^6 k4^3+36624 k1 k2^2 k3^6 k4^3+15008 k2^3 k3^6 k4^3+1008 k1^2 k3^7 k4^3+9408 k1 k2 k3^7 k4^3+10992 k2^2 k3^7 k4^3+1428 k1 k3^8 k4^3+4512 k2 k3^8 k4^3+660 k3^9 k4^3+1485 k1^8 k4^4+7848 k1^7 k2 k4^4+13356 k1^6 k2^2 k4^4+13048 k1^5 k2^3 k4^4+9030 k1^4 k2^4 k4^4+3416 k1^3 k2^5 k4^4+588 k1^2 k2^6 k4^4+168 k1 k2^7 k4^4+21 k2^8 k4^4+4032 k1^7 k3 k4^4+19488 k1^6 k2 k3 k4^4+46536 k1^5 k2^2 k3 k4^4+46200 k1^4 k2^3 k3 k4^4+24640 k1^3 k2^4 k3 k4^4+6048 k1^2 k2^5 k3 k4^4+1176 k1 k2^6 k3 k4^4+168 k2^7 k3 k4^4+4368 k1^6 k3^2 k4^4+33600 k1^5 k2 k3^2 k4^4+114660 k1^4 k2^2 k3^2 k4^4+84560 k1^3 k2^3 k3^2 k4^4+33600 k1^2 k2^4 k3^2 k4^4+6048 k1 k2^5 k3^2 k4^4+588 k2^6 k3^2 k4^4+6944 k1^5 k3^3 k4^4+46200 k1^4 k2 k3^3 k4^4+140000 k1^3 k2^2 k3^3 k4^4+84560 k1^2 k2^3 k3^3 k4^4+24640 k1 k2^4 k3^3 k4^4+3416 k2^5 k3^3 k4^4+9030 k1^4 k3^4 k4^4+46200 k1^3 k2 k3^4 k4^4+114660 k1^2 k2^2 k3^4 k4^4+46200 k1 k2^3 k3^4 k4^4+9030 k2^4 k3^4 k4^4+6944 k1^3 k3^5 k4^4+33600 k1^2 k2 k3^5 k4^4+46536 k1 k2^2 k3^5 k4^4+13048 k2^3 k3^5 k4^4+4368 k1^2 k3^6 k4^4+19488 k1 k2 k3^6 k4^4+13356 k2^2 k3^6 k4^4+4032 k1 k3^7 k4^4+7848 k2 k3^7 k4^4+1485 k3^8 k4^4+2376 k1^7 k4^5+9240 k1^6 k2 k4^5+10080 k1^5 k2^2 k4^5+6944 k1^4 k2^3 k4^5+3416 k1^3 k2^4 k4^5+840 k1^2 k2^5 k4^5+7392 k1^6 k3 k4^5+24192 k1^5 k2 k3 k4^5+33600 k1^4 k2^2 k3 k4^5+21056 k1^3 k2^3 k3 k4^5+6048 k1^2 k2^4 k3 k4^5+10080 k1^5 k3^2 k4^5+46536 k1^4 k2 k3^2 k4^5+85680 k1^3 k2^2 k3^2 k4^5+31584 k1^2 k2^3 k3^2 k4^5+6048 k1 k2^4 k3^2 k4^5+840 k2^5 k3^2 k4^5+13048 k1^4 k3^3 k4^5+59584 k1^3 k2 k3^3 k4^5+85680 k1^2 k2^2 k3^3 k4^5+21056 k1 k2^3 k3^3 k4^5+3416 k2^4 k3^3 k4^5+13048 k1^3 k3^4 k4^5+46536 k1^2 k2 k3^4 k4^5+33600 k1 k2^2 k3^4 k4^5+6944 k2^3 k3^4 k4^5+10080 k1^2 k3^5 k4^5+24192 k1 k2 k3^5 k4^5+10080 k2^2 k3^5 k4^5+7392 k1 k3^6 k4^5+9240 k2 k3^6 k4^5+2376 k3^7 k4^5+2772 k1^6 k4^6+7392 k1^5 k2 k4^6+4368 k1^4 k2^2 k4^6+2352 k1^3 k2^3 k4^6+588 k1^2 k2^4 k4^6+9240 k1^5 k3 k4^6+19488 k1^4 k2 k3 k4^6+14112 k1^3 k2^2 k3 k4^6+7056 k1^2 k2^3 k3 k4^6+1176 k1 k2^4 k3 k4^6+13356 k1^4 k3^2 k4^6+36624 k1^3 k2 k3^2 k4^6+31248 k1^2 k2^2 k3^2 k4^6+7056 k1 k2^3 k3^2 k4^6+588 k2^4 k3^2 k4^6+15008 k1^3 k3^3 k4^6+36624 k1^2 k2 k3^3 k4^6+14112 k1 k2^2 k3^3 k4^6+2352 k2^3 k3^3 k4^6+13356 k1^2 k3^4 k4^6+19488 k1 k2 k3^4 k4^6+4368 k2^2 k3^4 k4^6+9240 k1 k3^5 k4^6+7392 k2 k3^5 k4^6+2772 k3^6 k4^6+2376 k1^5 k4^7+4032 k1^4 k2 k4^7+1008 k1^3 k2^2 k4^7+672 k1^2 k2^3 k4^7+168 k1 k2^4 k4^7+7848 k1^4 k3 k4^7+9408 k1^3 k2 k3 k4^7+3024 k1^2 k2^2 k3 k4^7+1344 k1 k2^3 k3 k4^7+168 k2^4 k3 k4^7+10992 k1^3 k3^2 k4^7+14112 k1^2 k2 k3^2 k4^7+3024 k1 k2^2 k3^2 k4^7+672 k2^3 k3^2 k4^7+10992 k1^2 k3^3 k4^7+9408 k1 k2 k3^3 k4^7+1008 k2^2 k3^3 k4^7+7848 k1 k3^4 k4^7+4032 k2 k3^4 k4^7+2376 k3^5 k4^7+1485 k1^4 k4^8+1428 k1^3 k2 k4^8+126 k1^2 k2^2 k4^8+84 k1 k2^3 k4^8+21 k2^4 k4^8+4512 k1^3 k3 k4^8+2016 k1^2 k2 k3 k4^8+252 k1 k2^2 k3 k4^8+84 k2^3 k3 k4^8+5760 k1^2 k3^2 k4^8+2016 k1 k2 k3^2 k4^8+126 k2^2 k3^2 k4^8+4512 k1 k3^3 k4^8+1428 k2 k3^3 k4^8+1485 k3^4 k4^8+660 k1^3 k4^9+252 k1^2 k2 k4^9+1728 k1^2 k3 k4^9+1728 k1 k3^2 k4^9+252 k2 k3^2 k4^9+660 k3^3 k4^9+198 k1^2 k4^10+396 k1 k3 k4^10+198 k3^2 k4^10+36 k1 k4^11+36 k3 k4^11+3 k4^12) oct^2+1/34560 k1 k2 k3 k4 (9 k1^8+72 k1^7 k2+252 k1^6 k2^2+504 k1^5 k2^3+630 k1^4 k2^4+504 k1^3 k2^5+252 k1^2 k2^6+72 k1 k2^7+9 k2^8+36 k1^6 k2 k3+372 k1^5 k2^2 k3+1056 k1^4 k2^3 k3+1464 k1^3 k2^4 k3+1140 k1^2 k2^5 k3+468 k1 k2^6 k3+72 k2^7 k3+12 k1^6 k3^2+84 k1^5 k2 k3^2+372 k1^4 k2^2 k3^2+1080 k1^3 k2^3 k3^2+1668 k1^2 k2^4 k3^2+1140 k1 k2^5 k3^2+252 k2^6 k3^2+120 k1^4 k2 k3^3+560 k1^3 k2^2 k3^3+1080 k1^2 k2^3 k3^3+1464 k1 k2^4 k3^3+504 k2^5 k3^3+30 k1^4 k3^4+120 k1^3 k2 k3^4+372 k1^2 k2^2 k3^4+1056 k1 k2^3 k3^4+630 k2^4 k3^4+84 k1^2 k2 k3^5+372 k1 k2^2 k3^5+504 k2^3 k3^5+12 k1^2 k3^6+36 k1 k2 k3^6+252 k2^2 k3^6+72 k2 k3^7+9 k3^8+72 k1^7 k4+468 k1^6 k2 k4+1140 k1^5 k2^2 k4+1464 k1^4 k2^3 k4+1056 k1^3 k2^4 k4+372 k1^2 k2^5 k4+36 k1 k2^6 k4+36 k1^6 k3 k4+504 k1^5 k2 k3 k4+2268 k1^4 k2^2 k3 k4+3600 k1^3 k2^3 k3 k4+2268 k1^2 k2^4 k3 k4+504 k1 k2^5 k3 k4+36 k2^6 k3 k4+84 k1^5 k3^2 k4+684 k1^4 k2 k3^2 k4+2640 k1^3 k2^2 k3^2 k4+4800 k1^2 k2^3 k3^2 k4+2268 k1 k2^4 k3^2 k4+372 k2^5 k3^2 k4+120 k1^4 k3^3 k4+960 k1^3 k2 k3^3 k4+2640 k1^2 k2^2 k3^3 k4+3600 k1 k2^3 k3^3 k4+1056 k2^4 k3^3 k4+120 k1^3 k3^4 k4+684 k1^2 k2 k3^4 k4+2268 k1 k2^2 k3^4 k4+1464 k2^3 k3^4 k4+84 k1^2 k3^5 k4+504 k1 k2 k3^5 k4+1140 k2^2 k3^5 k4+36 k1 k3^6 k4+468 k2 k3^6 k4+72 k3^7 k4+252 k1^6 k4^2+1140 k1^5 k2 k4^2+1668 k1^4 k2^2 k4^2+1080 k1^3 k2^3 k4^2+372 k1^2 k2^4 k4^2+84 k1 k2^5 k4^2+12 k2^6 k4^2+372 k1^5 k3 k4^2+2268 k1^4 k2 k3 k4^2+4800 k1^3 k2^2 k3 k4^2+2640 k1^2 k2^3 k3 k4^2+684 k1 k2^4 k3 k4^2+84 k2^5 k3 k4^2+372 k1^4 k3^2 k4^2+2640 k1^3 k2 k3^2 k4^2+7080 k1^2 k2^2 k3^2 k4^2+2640 k1 k2^3 k3^2 k4^2+372 k2^4 k3^2 k4^2+560 k1^3 k3^3 k4^2+2640 k1^2 k2 k3^3 k4^2+4800 k1 k2^2 k3^3 k4^2+1080 k2^3 k3^3 k4^2+372 k1^2 k3^4 k4^2+2268 k1 k2 k3^4 k4^2+1668 k2^2 k3^4 k4^2+372 k1 k3^5 k4^2+1140 k2 k3^5 k4^2+252 k3^6 k4^2+504 k1^5 k4^3+1464 k1^4 k2 k4^3+1080 k1^3 k2^2 k4^3+560 k1^2 k2^3 k4^3+120 k1 k2^4 k4^3+1056 k1^4 k3 k4^3+3600 k1^3 k2 k3 k4^3+2640 k1^2 k2^2 k3 k4^3+960 k1 k2^3 k3 k4^3+120 k2^4 k3 k4^3+1080 k1^3 k3^2 k4^3+4800 k1^2 k2 k3^2 k4^3+2640 k1 k2^2 k3^2 k4^3+560 k2^3 k3^2 k4^3+1080 k1^2 k3^3 k4^3+3600 k1 k2 k3^3 k4^3+1080 k2^2 k3^3 k4^3+1056 k1 k3^4 k4^3+1464 k2 k3^4 k4^3+504 k3^5 k4^3+630 k1^4 k4^4+1056 k1^3 k2 k4^4+372 k1^2 k2^2 k4^4+120 k1 k2^3 k4^4+30 k2^4 k4^4+1464 k1^3 k3 k4^4+2268 k1^2 k2 k3 k4^4+684 k1 k2^2 k3 k4^4+120 k2^3 k3 k4^4+1668 k1^2 k3^2 k4^4+2268 k1 k2 k3^2 k4^4+372 k2^2 k3^2 k4^4+1464 k1 k3^3 k4^4+1056 k2 k3^3 k4^4+630 k3^4 k4^4+504 k1^3 k4^5+372 k1^2 k2 k4^5+84 k1 k2^2 k4^5+1140 k1^2 k3 k4^5+504 k1 k2 k3 k4^5+84 k2^2 k3 k4^5+1140 k1 k3^2 k4^5+372 k2 k3^2 k4^5+504 k3^3 k4^5+252 k1^2 k4^6+36 k1 k2 k4^6+12 k2^2 k4^6+468 k1 k3 k4^6+36 k2 k3 k4^6+252 k3^2 k4^6+72 k1 k4^7+72 k3 k4^7+9 k4^8) oct^4+1/51840 k1^2 k2^2 k3^2 k4^2 (153 k1^4+648 k1^3 k2+990 k1^2 k2^2+648 k1 k2^3+153 k2^4+480 k1^2 k2 k3+1560 k1 k2^2 k3+648 k2^3 k3+180 k1^2 k3^2+480 k1 k2 k3^2+990 k2^2 k3^2+648 k2 k3^3+153 k3^4+648 k1^3 k4+1560 k1^2 k2 k4+480 k1 k2^2 k4+480 k1^2 k3 k4+2560 k1 k2 k3 k4+480 k2^2 k3 k4+480 k1 k3^2 k4+1560 k2 k3^2 k4+648 k3^3 k4+990 k1^2 k4^2+480 k1 k2 k4^2+180 k2^2 k4^2+1560 k1 k3 k4^2+480 k2 k3 k4^2+990 k3^2 k4^2+648 k1 k4^3+648 k3 k4^3+153 k4^4) oct^6+(5 k1^3 k2^3 k3^3 k4^3 oct^8)/1296;

poly[4] = (k1 k2 k3 k4 (3 k1^12+18 k1^11 k2+66 k1^10 k2^2+186 k1^9 k2^3+381 k1^8 k2^4+564 k1^7 k2^5+636 k1^6 k2^6+564 k1^5 k2^7+381 k1^4 k2^8+186 k1^3 k2^9+66 k1^2 k2^10+18 k1 k2^11+3 k2^12+42 k1^9 k2^2 k3+210 k1^8 k2^3 k3+504 k1^7 k2^4 k3+840 k1^6 k2^5 k3+1068 k1^5 k2^6 k3+972 k1^4 k2^7 k3+600 k1^3 k2^8 k3+264 k1^2 k2^9 k3+90 k1 k2^10 k3+18 k2^11 k3+42 k1^8 k2^2 k3^2+168 k1^7 k2^3 k3^2+448 k1^6 k2^4 k3^2+952 k1^5 k2^5 k3^2+1284 k1^4 k2^6 k3^2+1048 k1^3 k2^7 k3^2+592 k1^2 k2^8 k3^2+264 k1 k2^9 k3^2+66 k2^10 k3^2+42 k1^8 k2 k3^3+168 k1^7 k2^2 k3^3+392 k1^6 k2^3 k3^3+952 k1^5 k2^4 k3^3+1596 k1^4 k2^5 k3^3+1544 k1^3 k2^6 k3^3+1048 k1^2 k2^7 k3^3+600 k1 k2^8 k3^3+186 k2^9 k3^3+21 k1^8 k3^4+84 k1^7 k2 k3^4+196 k1^6 k2^2 k3^4+644 k1^5 k2^3 k3^4+1414 k1^4 k2^4 k3^4+1596 k1^3 k2^5 k3^4+1284 k1^2 k2^6 k3^4+972 k1 k2^7 k3^4+381 k2^8 k3^4+140 k1^5 k2^2 k3^5+644 k1^4 k2^3 k3^5+952 k1^3 k2^4 k3^5+952 k1^2 k2^5 k3^5+1068 k1 k2^6 k3^5+564 k2^7 k3^5+196 k1^4 k2^2 k3^6+392 k1^3 k2^3 k3^6+448 k1^2 k2^4 k3^6+840 k1 k2^5 k3^6+636 k2^6 k3^6+84 k1^4 k2 k3^7+168 k1^3 k2^2 k3^7+168 k1^2 k2^3 k3^7+504 k1 k2^4 k3^7+564 k2^5 k3^7+21 k1^4 k3^8+42 k1^3 k2 k3^8+42 k1^2 k2^2 k3^8+210 k1 k2^3 k3^8+381 k2^4 k3^8+42 k1 k2^2 k3^9+186 k2^3 k3^9+66 k2^2 k3^10+18 k2 k3^11+3 k3^12+18 k1^11 k4+90 k1^10 k2 k4+264 k1^9 k2^2 k4+600 k1^8 k2^3 k4+972 k1^7 k2^4 k4+1068 k1^6 k2^5 k4+840 k1^5 k2^6 k4+504 k1^4 k2^7 k4+210 k1^3 k2^8 k4+42 k1^2 k2^9 k4+168 k1^8 k2^2 k3 k4+672 k1^7 k2^3 k3 k4+1176 k1^6 k2^4 k3 k4+1344 k1^5 k2^5 k3 k4+1176 k1^4 k2^6 k3 k4+672 k1^3 k2^7 k3 k4+168 k1^2 k2^8 k3 k4+42 k1^8 k2 k3^2 k4+336 k1^7 k2^2 k3^2 k4+896 k1^6 k2^3 k3^2 k4+1624 k1^5 k2^4 k3^2 k4+2268 k1^4 k2^5 k3^2 k4+1904 k1^3 k2^6 k3^2 k4+784 k1^2 k2^7 k3^2 k4+168 k1 k2^8 k3^2 k4+42 k2^9 k3^2 k4+42 k1^8 k3^3 k4+336 k1^7 k2 k3^3 k4+896 k1^6 k2^2 k3^3 k4+1792 k1^5 k2^3 k3^3 k4+3220 k1^4 k2^4 k3^3 k4+3472 k1^3 k2^5 k3^3 k4+1904 k1^2 k2^6 k3^3 k4+672 k1 k2^7 k3^3 k4+210 k2^8 k3^3 k4+84 k1^7 k3^4 k4+252 k1^6 k2 k3^4 k4+672 k1^5 k2^2 k3^4 k4+2128 k1^4 k2^3 k3^4 k4+3220 k1^3 k2^4 k3^4 k4+2268 k1^2 k2^5 k3^4 k4+1176 k1 k2^6 k3^4 k4+504 k2^7 k3^4 k4+672 k1^4 k2^2 k3^5 k4+1792 k1^3 k2^3 k3^5 k4+1624 k1^2 k2^4 k3^5 k4+1344 k1 k2^5 k3^5 k4+840 k2^6 k3^5 k4+252 k1^4 k2 k3^6 k4+896 k1^3 k2^2 k3^6 k4+896 k1^2 k2^3 k3^6 k4+1176 k1 k2^4 k3^6 k4+1068 k2^5 k3^6 k4+84 k1^4 k3^7 k4+336 k1^3 k2 k3^7 k4+336 k1^2 k2^2 k3^7 k4+672 k1 k2^3 k3^7 k4+972 k2^4 k3^7 k4+42 k1^3 k3^8 k4+42 k1^2 k2 k3^8 k4+168 k1 k2^2 k3^8 k4+600 k2^3 k3^8 k4+264 k2^2 k3^9 k4+90 k2 k3^10 k4+18 k3^11 k4+66 k1^10 k4^2+264 k1^9 k2 k4^2+592 k1^8 k2^2 k4^2+1048 k1^7 k2^3 k4^2+1284 k1^6 k2^4 k4^2+952 k1^5 k2^5 k4^2+448 k1^4 k2^6 k4^2+168 k1^3 k2^7 k4^2+42 k1^2 k2^8 k4^2+42 k1^9 k3 k4^2+168 k1^8 k2 k3 k4^2+784 k1^7 k2^2 k3 k4^2+1904 k1^6 k2^3 k3 k4^2+2268 k1^5 k2^4 k3 k4^2+1624 k1^4 k2^5 k3 k4^2+896 k1^3 k2^6 k3 k4^2+336 k1^2 k2^7 k3 k4^2+42 k1 k2^8 k3 k4^2+42 k1^8 k3^2 k4^2+336 k1^7 k2 k3^2 k4^2+1568 k1^6 k2^2 k3^2 k4^2+3136 k1^5 k2^3 k3^2 k4^2+3724 k1^4 k2^4 k3^2 k4^2+3136 k1^3 k2^5 k3^2 k4^2+1568 k1^2 k2^6 k3^2 k4^2+336 k1 k2^7 k3^2 k4^2+42 k2^8 k3^2 k4^2+168 k1^7 k3^3 k4^2+896 k1^6 k2 k3^3 k4^2+2128 k1^5 k2^2 k3^3 k4^2+3640 k1^4 k2^3 k3^3 k4^2+4648 k1^3 k2^4 k3^3 k4^2+3136 k1^2 k2^5 k3^3 k4^2+896 k1 k2^6 k3^3 k4^2+168 k2^7 k3^3 k4^2+196 k1^6 k3^4 k4^2+672 k1^5 k2 k3^4 k4^2+1792 k1^4 k2^2 k3^4 k4^2+3640 k1^3 k2^3 k3^4 k4^2+3724 k1^2 k2^4 k3^4 k4^2+1624 k1 k2^5 k3^4 k4^2+448 k2^6 k3^4 k4^2+140 k1^5 k3^5 k4^2+672 k1^4 k2 k3^5 k4^2+2128 k1^3 k2^2 k3^5 k4^2+3136 k1^2 k2^3 k3^5 k4^2+2268 k1 k2^4 k3^5 k4^2+952 k2^5 k3^5 k4^2+196 k1^4 k3^6 k4^2+896 k1^3 k2 k3^6 k4^2+1568 k1^2 k2^2 k3^6 k4^2+1904 k1 k2^3 k3^6 k4^2+1284 k2^4 k3^6 k4^2+168 k1^3 k3^7 k4^2+336 k1^2 k2 k3^7 k4^2+784 k1 k2^2 k3^7 k4^2+1048 k2^3 k3^7 k4^2+42 k1^2 k3^8 k4^2+168 k1 k2 k3^8 k4^2+592 k2^2 k3^8 k4^2+42 k1 k3^9 k4^2+264 k2 k3^9 k4^2+66 k3^10 k4^2+186 k1^9 k4^3+600 k1^8 k2 k4^3+1048 k1^7 k2^2 k4^3+1544 k1^6 k2^3 k4^3+1596 k1^5 k2^4 k4^3+952 k1^4 k2^5 k4^3+392 k1^3 k2^6 k4^3+168 k1^2 k2^7 k4^3+42 k1 k2^8 k4^3+210 k1^8 k3 k4^3+672 k1^7 k2 k3 k4^3+1904 k1^6 k2^2 k3 k4^3+3472 k1^5 k2^3 k3 k4^3+3220 k1^4 k2^4 k3 k4^3+1792 k1^3 k2^5 k3 k4^3+896 k1^2 k2^6 k3 k4^3+336 k1 k2^7 k3 k4^3+42 k2^8 k3 k4^3+168 k1^7 k3^2 k4^3+896 k1^6 k2 k3^2 k4^3+3136 k1^5 k2^2 k3^2 k4^3+4648 k1^4 k2^3 k3^2 k4^3+3640 k1^3 k2^4 k3^2 k4^3+2128 k1^2 k2^5 k3^2 k4^3+896 k1 k2^6 k3^2 k4^3+168 k2^7 k3^2 k4^3+392 k1^6 k3^3 k4^3+1792 k1^5 k2 k3^3 k4^3+3640 k1^4 k2^2 k3^3 k4^3+4480 k1^3 k2^3 k3^3 k4^3+3640 k1^2 k2^4 k3^3 k4^3+1792 k1 k2^5 k3^3 k4^3+392 k2^6 k3^3 k4^3+644 k1^5 k3^4 k4^3+2128 k1^4 k2 k3^4 k4^3+3640 k1^3 k2^2 k3^4 k4^3+4648 k1^2 k2^3 k3^4 k4^3+3220 k1 k2^4 k3^4 k4^3+952 k2^5 k3^4 k4^3+644 k1^4 k3^5 k4^3+1792 k1^3 k2 k3^5 k4^3+3136 k1^2 k2^2 k3^5 k4^3+3472 k1 k2^3 k3^5 k4^3+1596 k2^4 k3^5 k4^3+392 k1^3 k3^6 k4^3+896 k1^2 k2 k3^6 k4^3+1904 k1 k2^2 k3^6 k4^3+1544 k2^3 k3^6 k4^3+168 k1^2 k3^7 k4^3+672 k1 k2 k3^7 k4^3+1048 k2^2 k3^7 k4^3+210 k1 k3^8 k4^3+600 k2 k3^8 k4^3+186 k3^9 k4^3+381 k1^8 k4^4+972 k1^7 k2 k4^4+1284 k1^6 k2^2 k4^4+1596 k1^5 k2^3 k4^4+1414 k1^4 k2^4 k4^4+644 k1^3 k2^5 k4^4+196 k1^2 k2^6 k4^4+84 k1 k2^7 k4^4+21 k2^8 k4^4+504 k1^7 k3 k4^4+1176 k1^6 k2 k3 k4^4+2268 k1^5 k2^2 k3 k4^4+3220 k1^4 k2^3 k3 k4^4+2128 k1^3 k2^4 k3 k4^4+672 k1^2 k2^5 k3 k4^4+252 k1 k2^6 k3 k4^4+84 k2^7 k3 k4^4+448 k1^6 k3^2 k4^4+1624 k1^5 k2 k3^2 k4^4+3724 k1^4 k2^2 k3^2 k4^4+3640 k1^3 k2^3 k3^2 k4^4+1792 k1^2 k2^4 k3^2 k4^4+672 k1 k2^5 k3^2 k4^4+196 k2^6 k3^2 k4^4+952 k1^5 k3^3 k4^4+3220 k1^4 k2 k3^3 k4^4+4648 k1^3 k2^2 k3^3 k4^4+3640 k1^2 k2^3 k3^3 k4^4+2128 k1 k2^4 k3^3 k4^4+644 k2^5 k3^3 k4^4+1414 k1^4 k3^4 k4^4+3220 k1^3 k2 k3^4 k4^4+3724 k1^2 k2^2 k3^4 k4^4+3220 k1 k2^3 k3^4 k4^4+1414 k2^4 k3^4 k4^4+952 k1^3 k3^5 k4^4+1624 k1^2 k2 k3^5 k4^4+2268 k1 k2^2 k3^5 k4^4+1596 k2^3 k3^5 k4^4+448 k1^2 k3^6 k4^4+1176 k1 k2 k3^6 k4^4+1284 k2^2 k3^6 k4^4+504 k1 k3^7 k4^4+972 k2 k3^7 k4^4+381 k3^8 k4^4+564 k1^7 k4^5+1068 k1^6 k2 k4^5+952 k1^5 k2^2 k4^5+952 k1^4 k2^3 k4^5+644 k1^3 k2^4 k4^5+140 k1^2 k2^5 k4^5+840 k1^6 k3 k4^5+1344 k1^5 k2 k3 k4^5+1624 k1^4 k2^2 k3 k4^5+1792 k1^3 k2^3 k3 k4^5+672 k1^2 k2^4 k3 k4^5+952 k1^5 k3^2 k4^5+2268 k1^4 k2 k3^2 k4^5+3136 k1^3 k2^2 k3^2 k4^5+2128 k1^2 k2^3 k3^2 k4^5+672 k1 k2^4 k3^2 k4^5+140 k2^5 k3^2 k4^5+1596 k1^4 k3^3 k4^5+3472 k1^3 k2 k3^3 k4^5+3136 k1^2 k2^2 k3^3 k4^5+1792 k1 k2^3 k3^3 k4^5+644 k2^4 k3^3 k4^5+1596 k1^3 k3^4 k4^5+2268 k1^2 k2 k3^4 k4^5+1624 k1 k2^2 k3^4 k4^5+952 k2^3 k3^4 k4^5+952 k1^2 k3^5 k4^5+1344 k1 k2 k3^5 k4^5+952 k2^2 k3^5 k4^5+840 k1 k3^6 k4^5+1068 k2 k3^6 k4^5+564 k3^7 k4^5+636 k1^6 k4^6+840 k1^5 k2 k4^6+448 k1^4 k2^2 k4^6+392 k1^3 k2^3 k4^6+196 k1^2 k2^4 k4^6+1068 k1^5 k3 k4^6+1176 k1^4 k2 k3 k4^6+896 k1^3 k2^2 k3 k4^6+896 k1^2 k2^3 k3 k4^6+252 k1 k2^4 k3 k4^6+1284 k1^4 k3^2 k4^6+1904 k1^3 k2 k3^2 k4^6+1568 k1^2 k2^2 k3^2 k4^6+896 k1 k2^3 k3^2 k4^6+196 k2^4 k3^2 k4^6+1544 k1^3 k3^3 k4^6+1904 k1^2 k2 k3^3 k4^6+896 k1 k2^2 k3^3 k4^6+392 k2^3 k3^3 k4^6+1284 k1^2 k3^4 k4^6+1176 k1 k2 k3^4 k4^6+448 k2^2 k3^4 k4^6+1068 k1 k3^5 k4^6+840 k2 k3^5 k4^6+636 k3^6 k4^6+564 k1^5 k4^7+504 k1^4 k2 k4^7+168 k1^3 k2^2 k4^7+168 k1^2 k2^3 k4^7+84 k1 k2^4 k4^7+972 k1^4 k3 k4^7+672 k1^3 k2 k3 k4^7+336 k1^2 k2^2 k3 k4^7+336 k1 k2^3 k3 k4^7+84 k2^4 k3 k4^7+1048 k1^3 k3^2 k4^7+784 k1^2 k2 k3^2 k4^7+336 k1 k2^2 k3^2 k4^7+168 k2^3 k3^2 k4^7+1048 k1^2 k3^3 k4^7+672 k1 k2 k3^3 k4^7+168 k2^2 k3^3 k4^7+972 k1 k3^4 k4^7+504 k2 k3^4 k4^7+564 k3^5 k4^7+381 k1^4 k4^8+210 k1^3 k2 k4^8+42 k1^2 k2^2 k4^8+42 k1 k2^3 k4^8+21 k2^4 k4^8+600 k1^3 k3 k4^8+168 k1^2 k2 k3 k4^8+42 k1 k2^2 k3 k4^8+42 k2^3 k3 k4^8+592 k1^2 k3^2 k4^8+168 k1 k2 k3^2 k4^8+42 k2^2 k3^2 k4^8+600 k1 k3^3 k4^8+210 k2 k3^3 k4^8+381 k3^4 k4^8+186 k1^3 k4^9+42 k1^2 k2 k4^9+264 k1^2 k3 k4^9+264 k1 k3^2 k4^9+42 k2 k3^2 k4^9+186 k3^3 k4^9+66 k1^2 k4^10+90 k1 k3 k4^10+66 k3^2 k4^10+18 k1 k4^11+18 k3 k4^11+3 k4^12))/967680+((5 k1^16+80 k1^15 k2+600 k1^14 k2^2+2800 k1^13 k2^3+9100 k1^12 k2^4+21840 k1^11 k2^5+40040 k1^10 k2^6+57200 k1^9 k2^7+64350 k1^8 k2^8+57200 k1^7 k2^9+40040 k1^6 k2^10+21840 k1^5 k2^11+9100 k1^4 k2^12+2800 k1^3 k2^13+600 k1^2 k2^14+80 k1 k2^15+5 k2^16+720 k1^13 k2^2 k3+6000 k1^12 k2^3 k3+25920 k1^11 k2^4 k3+74880 k1^10 k2^5 k3+155280 k1^9 k2^6 k3+238320 k1^8 k2^7 k3+276480 k1^7 k2^8 k3+245120 k1^6 k2^9 k3+165360 k1^5 k2^10 k3+83280 k1^4 k2^11 k3+30400 k1^3 k2^12 k3+7680 k1^2 k2^13 k3+1200 k1 k2^14 k3+80 k2^15 k3+360 k1^12 k2^2 k3^2+4320 k1^11 k2^3 k3^2+28800 k1^10 k2^4 k3^2+109440 k1^9 k2^5 k3^2+263880 k1^8 k2^6 k3^2+440640 k1^7 k2^7 k3^2+532800 k1^6 k2^8 k3^2+470400 k1^5 k2^9 k3^2+299640 k1^4 k2^10 k3^2+134880 k1^3 k2^11 k3^2+41280 k1^2 k2^12 k3^2+7680 k1 k2^13 k3^2+600 k2^14 k3^2+240 k1^12 k2 k3^3+2880 k1^11 k2^2 k3^3+15840 k1^10 k2^3 k3^3+66240 k1^9 k2^4 k3^3+199440 k1^8 k2^5 k3^3+432000 k1^7 k2^6 k3^3+686400 k1^6 k2^7 k3^3+789120 k1^5 k2^8 k3^3+639760 k1^4 k2^9 k3^3+358720 k1^3 k2^10 k3^3+134880 k1^2 k2^11 k3^3+30400 k1 k2^12 k3^3+2800 k2^13 k3^3+60 k1^12 k3^4+720 k1^11 k2 k3^4+3960 k1^10 k2^2 k3^4+26640 k1^9 k2^3 k3^4+112020 k1^8 k2^4 k3^4+302880 k1^7 k2^5 k3^4+606480 k1^6 k2^6 k3^4+892320 k1^5 k2^7 k3^4+914340 k1^4 k2^8 k3^4+639760 k1^3 k2^9 k3^4+299640 k1^2 k2^10 k3^4+83280 k1 k2^11 k3^4+9100 k2^12 k3^4+5040 k1^9 k2^2 k3^5+33936 k1^8 k2^3 k3^5+123648 k1^7 k2^4 k3^5+338688 k1^6 k2^5 k3^5+674016 k1^5 k2^6 k3^5+892320 k1^4 k2^7 k3^5+789120 k1^3 k2^8 k3^5+470400 k1^2 k2^9 k3^5+165360 k1 k2^10 k3^5+21840 k2^11 k3^5+3528 k1^8 k2^2 k3^6+28224 k1^7 k2^3 k3^6+115584 k1^6 k2^4 k3^6+338688 k1^5 k2^5 k3^6+606480 k1^4 k2^6 k3^6+686400 k1^3 k2^7 k3^6+532800 k1^2 k2^8 k3^6+245120 k1 k2^9 k3^6+40040 k2^10 k3^6+1008 k1^8 k2 k3^7+8064 k1^7 k2^2 k3^7+28224 k1^6 k2^3 k3^7+123648 k1^5 k2^4 k3^7+302880 k1^4 k2^5 k3^7+432000 k1^3 k2^6 k3^7+440640 k1^2 k2^7 k3^7+276480 k1 k2^8 k3^7+57200 k2^9 k3^7+126 k1^8 k3^8+1008 k1^7 k2 k3^8+3528 k1^6 k2^2 k3^8+33936 k1^5 k2^3 k3^8+112020 k1^4 k2^4 k3^8+199440 k1^3 k2^5 k3^8+263880 k1^2 k2^6 k3^8+238320 k1 k2^7 k3^8+64350 k2^8 k3^8+5040 k1^5 k2^2 k3^9+26640 k1^4 k2^3 k3^9+66240 k1^3 k2^4 k3^9+109440 k1^2 k2^5 k3^9+155280 k1 k2^6 k3^9+57200 k2^7 k3^9+3960 k1^4 k2^2 k3^10+15840 k1^3 k2^3 k3^10+28800 k1^2 k2^4 k3^10+74880 k1 k2^5 k3^10+40040 k2^6 k3^10+720 k1^4 k2 k3^11+2880 k1^3 k2^2 k3^11+4320 k1^2 k2^3 k3^11+25920 k1 k2^4 k3^11+21840 k2^5 k3^11+60 k1^4 k3^12+240 k1^3 k2 k3^12+360 k1^2 k2^2 k3^12+6000 k1 k2^3 k3^12+9100 k2^4 k3^12+720 k1 k2^2 k3^13+2800 k2^3 k3^13+600 k2^2 k3^14+80 k2 k3^15+5 k3^16+80 k1^15 k4+1200 k1^14 k2 k4+7680 k1^13 k2^2 k4+30400 k1^12 k2^3 k4+83280 k1^11 k2^4 k4+165360 k1^10 k2^5 k4+245120 k1^9 k2^6 k4+276480 k1^8 k2^7 k4+238320 k1^7 k2^8 k4+155280 k1^6 k2^9 k4+74880 k1^5 k2^10 k4+25920 k1^4 k2^11 k4+6000 k1^3 k2^12 k4+720 k1^2 k2^13 k4+8640 k1^12 k2^2 k3 k4+63360 k1^11 k2^3 k3 k4+227520 k1^10 k2^4 k3 k4+529920 k1^9 k2^5 k3 k4+869760 k1^8 k2^6 k3 k4+1025280 k1^7 k2^7 k3 k4+869760 k1^6 k2^8 k3 k4+529920 k1^5 k2^9 k3 k4+227520 k1^4 k2^10 k3 k4+63360 k1^3 k2^11 k3 k4+8640 k1^2 k2^12 k3 k4+720 k1^12 k2 k3^2 k4+12960 k1^11 k2^2 k3^2 k4+95040 k1^10 k2^3 k3^2 k4+406080 k1^9 k2^4 k3^2 k4+1099440 k1^8 k2^5 k3^2 k4+1955520 k1^7 k2^6 k3^2 k4+2355840 k1^6 k2^7 k3^2 k4+1969920 k1^5 k2^8 k3^2 k4+1145520 k1^4 k2^9 k3^2 k4+439200 k1^3 k2^10 k3^2 k4+95040 k1^2 k2^11 k3^2 k4+8640 k1 k2^12 k3^2 k4+720 k2^13 k3^2 k4+240 k1^12 k3^3 k4+5760 k1^11 k2 k3^3 k4+47520 k1^10 k2^2 k3^3 k4+224640 k1^9 k2^3 k3^3 k4+788880 k1^8 k2^4 k3^3 k4+1946880 k1^7 k2^5 k3^3 k4+3245760 k1^6 k2^6 k3^3 k4+3705600 k1^5 k2^7 k3^3 k4+2906640 k1^4 k2^8 k3^3 k4+1488000 k1^3 k2^9 k3^3 k4+439200 k1^2 k2^10 k3^3 k4+63360 k1 k2^11 k3^3 k4+6000 k2^12 k3^3 k4+720 k1^11 k3^4 k4+7920 k1^10 k2 k3^4 k4+54720 k1^9 k2^2 k3^4 k4+325440 k1^8 k2^3 k3^4 k4+1138080 k1^7 k2^4 k3^4 k4+2550240 k1^6 k2^5 k3^4 k4+3951360 k1^5 k2^6 k3^4 k4+4224000 k1^4 k2^7 k3^4 k4+2906640 k1^3 k2^8 k3^4 k4+1145520 k1^2 k2^9 k3^4 k4+227520 k1 k2^10 k3^4 k4+25920 k2^11 k3^4 k4+56448 k1^8 k2^2 k3^5 k4+360192 k1^7 k2^3 k3^5 k4+1209600 k1^6 k2^4 k3^5 k4+2666496 k1^5 k2^5 k3^5 k4+3951360 k1^4 k2^6 k3^5 k4+3705600 k1^3 k2^7 k3^5 k4+1969920 k1^2 k2^8 k3^5 k4+529920 k1 k2^9 k3^5 k4+74880 k2^10 k3^5 k4+7056 k1^8 k2 k3^6 k4+84672 k1^7 k2^2 k3^6 k4+395136 k1^6 k2^3 k3^6 k4+1209600 k1^5 k2^4 k3^6 k4+2550240 k1^4 k2^5 k3^6 k4+3245760 k1^3 k2^6 k3^6 k4+2355840 k1^2 k2^7 k3^6 k4+869760 k1 k2^8 k3^6 k4+155280 k2^9 k3^6 k4+1008 k1^8 k3^7 k4+16128 k1^7 k2 k3^7 k4+84672 k1^6 k2^2 k3^7 k4+360192 k1^5 k2^3 k3^7 k4+1138080 k1^4 k2^4 k3^7 k4+1946880 k1^3 k2^5 k3^7 k4+1955520 k1^2 k2^6 k3^7 k4+1025280 k1 k2^7 k3^7 k4+238320 k2^8 k3^7 k4+1008 k1^7 k3^8 k4+7056 k1^6 k2 k3^8 k4+56448 k1^5 k2^2 k3^8 k4+325440 k1^4 k2^3 k3^8 k4+788880 k1^3 k2^4 k3^8 k4+1099440 k1^2 k2^5 k3^8 k4+869760 k1 k2^6 k3^8 k4+276480 k2^7 k3^8 k4+54720 k1^4 k2^2 k3^9 k4+224640 k1^3 k2^3 k3^9 k4+406080 k1^2 k2^4 k3^9 k4+529920 k1 k2^5 k3^9 k4+245120 k2^6 k3^9 k4+7920 k1^4 k2 k3^10 k4+47520 k1^3 k2^2 k3^10 k4+95040 k1^2 k2^3 k3^10 k4+227520 k1 k2^4 k3^10 k4+165360 k2^5 k3^10 k4+720 k1^4 k3^11 k4+5760 k1^3 k2 k3^11 k4+12960 k1^2 k2^2 k3^11 k4+63360 k1 k2^3 k3^11 k4+83280 k2^4 k3^11 k4+240 k1^3 k3^12 k4+720 k1^2 k2 k3^12 k4+8640 k1 k2^2 k3^12 k4+30400 k2^3 k3^12 k4+7680 k2^2 k3^13 k4+1200 k2 k3^14 k4+80 k3^15 k4+600 k1^14 k4^2+7680 k1^13 k2 k4^2+41280 k1^12 k2^2 k4^2+134880 k1^11 k2^3 k4^2+299640 k1^10 k2^4 k4^2+470400 k1^9 k2^5 k4^2+532800 k1^8 k2^6 k4^2+440640 k1^7 k2^7 k4^2+263880 k1^6 k2^8 k4^2+109440 k1^5 k2^9 k4^2+28800 k1^4 k2^10 k4^2+4320 k1^3 k2^11 k4^2+360 k1^2 k2^12 k4^2+720 k1^13 k3 k4^2+8640 k1^12 k2 k3 k4^2+95040 k1^11 k2^2 k3 k4^2+439200 k1^10 k2^3 k3 k4^2+1145520 k1^9 k2^4 k3 k4^2+1969920 k1^8 k2^5 k3 k4^2+2355840 k1^7 k2^6 k3 k4^2+1955520 k1^6 k2^7 k3 k4^2+1099440 k1^5 k2^8 k3 k4^2+406080 k1^4 k2^9 k3 k4^2+95040 k1^3 k2^10 k3 k4^2+12960 k1^2 k2^11 k3 k4^2+720 k1 k2^12 k3 k4^2+360 k1^12 k3^2 k4^2+12960 k1^11 k2 k3^2 k4^2+203040 k1^10 k2^2 k3^2 k4^2+1044000 k1^9 k2^3 k3^2 k4^2+3061080 k1^8 k2^4 k3^2 k4^2+5785920 k1^7 k2^5 k3^2 k4^2+7156800 k1^6 k2^6 k3^2 k4^2+5785920 k1^5 k2^7 k3^2 k4^2+3061080 k1^4 k2^8 k3^2 k4^2+1044000 k1^3 k2^9 k3^2 k4^2+203040 k1^2 k2^10 k3^2 k4^2+12960 k1 k2^11 k3^2 k4^2+360 k2^12 k3^2 k4^2+2880 k1^11 k3^3 k4^2+47520 k1^10 k2 k3^3 k4^2+336960 k1^9 k2^2 k3^3 k4^2+1503840 k1^8 k2^3 k3^3 k4^2+4759680 k1^7 k2^4 k3^3 k4^2+9307200 k1^6 k2^5 k3^3 k4^2+11141760 k1^5 k2^6 k3^3 k4^2+8460480 k1^4 k2^7 k3^3 k4^2+4031040 k1^3 k2^8 k3^3 k4^2+1044000 k1^2 k2^9 k3^3 k4^2+95040 k1 k2^10 k3^3 k4^2+4320 k2^11 k3^3 k4^2+3960 k1^10 k3^4 k4^2+54720 k1^9 k2 k3^4 k4^2+457920 k1^8 k2^2 k3^4 k4^2+2182080 k1^7 k2^3 k3^4 k4^2+6261360 k1^6 k2^4 k3^4 k4^2+10953600 k1^5 k2^5 k3^4 k4^2+12243840 k1^4 k2^6 k3^4 k4^2+8460480 k1^3 k2^7 k3^4 k4^2+3061080 k1^2 k2^8 k3^4 k4^2+406080 k1 k2^9 k3^4 k4^2+28800 k2^10 k3^4 k4^2+5040 k1^9 k3^5 k4^2+56448 k1^8 k2 k3^5 k4^2+540288 k1^7 k2^2 k3^5 k4^2+2775360 k1^6 k2^3 k3^5 k4^2+7032480 k1^5 k2^4 k3^5 k4^2+10953600 k1^4 k2^5 k3^5 k4^2+11141760 k1^3 k2^6 k3^5 k4^2+5785920 k1^2 k2^7 k3^5 k4^2+1099440 k1 k2^8 k3^5 k4^2+109440 k2^9 k3^5 k4^2+3528 k1^8 k3^6 k4^2+84672 k1^7 k2 k3^6 k4^2+794304 k1^6 k2^2 k3^6 k4^2+2775360 k1^5 k2^3 k3^6 k4^2+6261360 k1^4 k2^4 k3^6 k4^2+9307200 k1^3 k2^5 k3^6 k4^2+7156800 k1^2 k2^6 k3^6 k4^2+1955520 k1 k2^7 k3^6 k4^2+263880 k2^8 k3^6 k4^2+8064 k1^7 k3^7 k4^2+84672 k1^6 k2 k3^7 k4^2+540288 k1^5 k2^2 k3^7 k4^2+2182080 k1^4 k2^3 k3^7 k4^2+4759680 k1^3 k2^4 k3^7 k4^2+5785920 k1^2 k2^5 k3^7 k4^2+2355840 k1 k2^6 k3^7 k4^2+440640 k2^7 k3^7 k4^2+3528 k1^6 k3^8 k4^2+56448 k1^5 k2 k3^8 k4^2+457920 k1^4 k2^2 k3^8 k4^2+1503840 k1^3 k2^3 k3^8 k4^2+3061080 k1^2 k2^4 k3^8 k4^2+1969920 k1 k2^5 k3^8 k4^2+532800 k2^6 k3^8 k4^2+5040 k1^5 k3^9 k4^2+54720 k1^4 k2 k3^9 k4^2+336960 k1^3 k2^2 k3^9 k4^2+1044000 k1^2 k2^3 k3^9 k4^2+1145520 k1 k2^4 k3^9 k4^2+470400 k2^5 k3^9 k4^2+3960 k1^4 k3^10 k4^2+47520 k1^3 k2 k3^10 k4^2+203040 k1^2 k2^2 k3^10 k4^2+439200 k1 k2^3 k3^10 k4^2+299640 k2^4 k3^10 k4^2+2880 k1^3 k3^11 k4^2+12960 k1^2 k2 k3^11 k4^2+95040 k1 k2^2 k3^11 k4^2+134880 k2^3 k3^11 k4^2+360 k1^2 k3^12 k4^2+8640 k1 k2 k3^12 k4^2+41280 k2^2 k3^12 k4^2+720 k1 k3^13 k4^2+7680 k2 k3^13 k4^2+600 k3^14 k4^2+2800 k1^13 k4^3+30400 k1^12 k2 k4^3+134880 k1^11 k2^2 k4^3+358720 k1^10 k2^3 k4^3+639760 k1^9 k2^4 k4^3+789120 k1^8 k2^5 k4^3+686400 k1^7 k2^6 k4^3+432000 k1^6 k2^7 k4^3+199440 k1^5 k2^8 k4^3+66240 k1^4 k2^9 k4^3+15840 k1^3 k2^10 k4^3+2880 k1^2 k2^11 k4^3+240 k1 k2^12 k4^3+6000 k1^12 k3 k4^3+63360 k1^11 k2 k3 k4^3+439200 k1^10 k2^2 k3 k4^3+1488000 k1^9 k2^3 k3 k4^3+2906640 k1^8 k2^4 k3 k4^3+3705600 k1^7 k2^5 k3 k4^3+3245760 k1^6 k2^6 k3 k4^3+1946880 k1^5 k2^7 k3 k4^3+788880 k1^4 k2^8 k3 k4^3+224640 k1^3 k2^9 k3 k4^3+47520 k1^2 k2^10 k3 k4^3+5760 k1 k2^11 k3 k4^3+240 k2^12 k3 k4^3+4320 k1^11 k3^2 k4^3+95040 k1^10 k2 k3^2 k4^3+1044000 k1^9 k2^2 k3^2 k4^3+4031040 k1^8 k2^3 k3^2 k4^3+8460480 k1^7 k2^4 k3^2 k4^3+11141760 k1^6 k2^5 k3^2 k4^3+9307200 k1^5 k2^6 k3^2 k4^3+4759680 k1^4 k2^7 k3^2 k4^3+1503840 k1^3 k2^8 k3^2 k4^3+336960 k1^2 k2^9 k3^2 k4^3+47520 k1 k2^10 k3^2 k4^3+2880 k2^11 k3^2 k4^3+15840 k1^10 k3^3 k4^3+224640 k1^9 k2 k3^3 k4^3+1503840 k1^8 k2^2 k3^3 k4^3+5898240 k1^7 k2^3 k3^3 k4^3+13773760 k1^6 k2^4 k3^3 k4^3+18341120 k1^5 k2^5 k3^3 k4^3+13773760 k1^4 k2^6 k3^3 k4^3+5898240 k1^3 k2^7 k3^3 k4^3+1503840 k1^2 k2^8 k3^3 k4^3+224640 k1 k2^9 k3^3 k4^3+15840 k2^10 k3^3 k4^3+26640 k1^9 k3^4 k4^3+325440 k1^8 k2 k3^4 k4^3+2182080 k1^7 k2^2 k3^4 k4^3+8095360 k1^6 k2^3 k3^4 k4^3+17379040 k1^5 k2^4 k3^4 k4^3+21118720 k1^4 k2^5 k3^4 k4^3+13773760 k1^3 k2^6 k3^4 k4^3+4759680 k1^2 k2^7 k3^4 k4^3+788880 k1 k2^8 k3^4 k4^3+66240 k2^9 k3^4 k4^3+33936 k1^8 k3^5 k4^3+360192 k1^7 k2 k3^5 k4^3+2775360 k1^6 k2^2 k3^5 k4^3+9793280 k1^5 k2^3 k3^5 k4^3+17379040 k1^4 k2^4 k3^5 k4^3+18341120 k1^3 k2^5 k3^5 k4^3+9307200 k1^2 k2^6 k3^5 k4^3+1946880 k1 k2^7 k3^5 k4^3+199440 k2^8 k3^5 k4^3+28224 k1^7 k3^6 k4^3+395136 k1^6 k2 k3^6 k4^3+2775360 k1^5 k2^2 k3^6 k4^3+8095360 k1^4 k2^3 k3^6 k4^3+13773760 k1^3 k2^4 k3^6 k4^3+11141760 k1^2 k2^5 k3^6 k4^3+3245760 k1 k2^6 k3^6 k4^3+432000 k2^7 k3^6 k4^3+28224 k1^6 k3^7 k4^3+360192 k1^5 k2 k3^7 k4^3+2182080 k1^4 k2^2 k3^7 k4^3+5898240 k1^3 k2^3 k3^7 k4^3+8460480 k1^2 k2^4 k3^7 k4^3+3705600 k1 k2^5 k3^7 k4^3+686400 k2^6 k3^7 k4^3+33936 k1^5 k3^8 k4^3+325440 k1^4 k2 k3^8 k4^3+1503840 k1^3 k2^2 k3^8 k4^3+4031040 k1^2 k2^3 k3^8 k4^3+2906640 k1 k2^4 k3^8 k4^3+789120 k2^5 k3^8 k4^3+26640 k1^4 k3^9 k4^3+224640 k1^3 k2 k3^9 k4^3+1044000 k1^2 k2^2 k3^9 k4^3+1488000 k1 k2^3 k3^9 k4^3+639760 k2^4 k3^9 k4^3+15840 k1^3 k3^10 k4^3+95040 k1^2 k2 k3^10 k4^3+439200 k1 k2^2 k3^10 k4^3+358720 k2^3 k3^10 k4^3+4320 k1^2 k3^11 k4^3+63360 k1 k2 k3^11 k4^3+134880 k2^2 k3^11 k4^3+6000 k1 k3^12 k4^3+30400 k2 k3^12 k4^3+2800 k3^13 k4^3+9100 k1^12 k4^4+83280 k1^11 k2 k4^4+299640 k1^10 k2^2 k4^4+639760 k1^9 k2^3 k4^4+914340 k1^8 k2^4 k4^4+892320 k1^7 k2^5 k4^4+606480 k1^6 k2^6 k4^4+302880 k1^5 k2^7 k4^4+112020 k1^4 k2^8 k4^4+26640 k1^3 k2^9 k4^4+3960 k1^2 k2^10 k4^4+720 k1 k2^11 k4^4+60 k2^12 k4^4+25920 k1^11 k3 k4^4+227520 k1^10 k2 k3 k4^4+1145520 k1^9 k2^2 k3 k4^4+2906640 k1^8 k2^3 k3 k4^4+4224000 k1^7 k2^4 k3 k4^4+3951360 k1^6 k2^5 k3 k4^4+2550240 k1^5 k2^6 k3 k4^4+1138080 k1^4 k2^7 k3 k4^4+325440 k1^3 k2^8 k3 k4^4+54720 k1^2 k2^9 k3 k4^4+7920 k1 k2^10 k3 k4^4+720 k2^11 k3 k4^4+28800 k1^10 k3^2 k4^4+406080 k1^9 k2 k3^2 k4^4+3061080 k1^8 k2^2 k3^2 k4^4+8460480 k1^7 k2^3 k3^2 k4^4+12243840 k1^6 k2^4 k3^2 k4^4+10953600 k1^5 k2^5 k3^2 k4^4+6261360 k1^4 k2^6 k3^2 k4^4+2182080 k1^3 k2^7 k3^2 k4^4+457920 k1^2 k2^8 k3^2 k4^4+54720 k1 k2^9 k3^2 k4^4+3960 k2^10 k3^2 k4^4+66240 k1^9 k3^3 k4^4+788880 k1^8 k2 k3^3 k4^4+4759680 k1^7 k2^2 k3^3 k4^4+13773760 k1^6 k2^3 k3^3 k4^4+21118720 k1^5 k2^4 k3^3 k4^4+17379040 k1^4 k2^5 k3^3 k4^4+8095360 k1^3 k2^6 k3^3 k4^4+2182080 k1^2 k2^7 k3^3 k4^4+325440 k1 k2^8 k3^3 k4^4+26640 k2^9 k3^3 k4^4+112020 k1^8 k3^4 k4^4+1138080 k1^7 k2 k3^4 k4^4+6261360 k1^6 k2^2 k3^4 k4^4+17379040 k1^5 k2^3 k3^4 k4^4+25649400 k1^4 k2^4 k3^4 k4^4+17379040 k1^3 k2^5 k3^4 k4^4+6261360 k1^2 k2^6 k3^4 k4^4+1138080 k1 k2^7 k3^4 k4^4+112020 k2^8 k3^4 k4^4+123648 k1^7 k3^5 k4^4+1209600 k1^6 k2 k3^5 k4^4+7032480 k1^5 k2^2 k3^5 k4^4+17379040 k1^4 k2^3 k3^5 k4^4+21118720 k1^3 k2^4 k3^5 k4^4+10953600 k1^2 k2^5 k3^5 k4^4+2550240 k1 k2^6 k3^5 k4^4+302880 k2^7 k3^5 k4^4+115584 k1^6 k3^6 k4^4+1209600 k1^5 k2 k3^6 k4^4+6261360 k1^4 k2^2 k3^6 k4^4+13773760 k1^3 k2^3 k3^6 k4^4+12243840 k1^2 k2^4 k3^6 k4^4+3951360 k1 k2^5 k3^6 k4^4+606480 k2^6 k3^6 k4^4+123648 k1^5 k3^7 k4^4+1138080 k1^4 k2 k3^7 k4^4+4759680 k1^3 k2^2 k3^7 k4^4+8460480 k1^2 k2^3 k3^7 k4^4+4224000 k1 k2^4 k3^7 k4^4+892320 k2^5 k3^7 k4^4+112020 k1^4 k3^8 k4^4+788880 k1^3 k2 k3^8 k4^4+3061080 k1^2 k2^2 k3^8 k4^4+2906640 k1 k2^3 k3^8 k4^4+914340 k2^4 k3^8 k4^4+66240 k1^3 k3^9 k4^4+406080 k1^2 k2 k3^9 k4^4+1145520 k1 k2^2 k3^9 k4^4+639760 k2^3 k3^9 k4^4+28800 k1^2 k3^10 k4^4+227520 k1 k2 k3^10 k4^4+299640 k2^2 k3^10 k4^4+25920 k1 k3^11 k4^4+83280 k2 k3^11 k4^4+9100 k3^12 k4^4+21840 k1^11 k4^5+165360 k1^10 k2 k4^5+470400 k1^9 k2^2 k4^5+789120 k1^8 k2^3 k4^5+892320 k1^7 k2^4 k4^5+674016 k1^6 k2^5 k4^5+338688 k1^5 k2^6 k4^5+123648 k1^4 k2^7 k4^5+33936 k1^3 k2^8 k4^5+5040 k1^2 k2^9 k4^5+74880 k1^10 k3 k4^5+529920 k1^9 k2 k3 k4^5+1969920 k1^8 k2^2 k3 k4^5+3705600 k1^7 k2^3 k3 k4^5+3951360 k1^6 k2^4 k3 k4^5+2666496 k1^5 k2^5 k3 k4^5+1209600 k1^4 k2^6 k3 k4^5+360192 k1^3 k2^7 k3 k4^5+56448 k1^2 k2^8 k3 k4^5+109440 k1^9 k3^2 k4^5+1099440 k1^8 k2 k3^2 k4^5+5785920 k1^7 k2^2 k3^2 k4^5+11141760 k1^6 k2^3 k3^2 k4^5+10953600 k1^5 k2^4 k3^2 k4^5+7032480 k1^4 k2^5 k3^2 k4^5+2775360 k1^3 k2^6 k3^2 k4^5+540288 k1^2 k2^7 k3^2 k4^5+56448 k1 k2^8 k3^2 k4^5+5040 k2^9 k3^2 k4^5+199440 k1^8 k3^3 k4^5+1946880 k1^7 k2 k3^3 k4^5+9307200 k1^6 k2^2 k3^3 k4^5+18341120 k1^5 k2^3 k3^3 k4^5+17379040 k1^4 k2^4 k3^3 k4^5+9793280 k1^3 k2^5 k3^3 k4^5+2775360 k1^2 k2^6 k3^3 k4^5+360192 k1 k2^7 k3^3 k4^5+33936 k2^8 k3^3 k4^5+302880 k1^7 k3^4 k4^5+2550240 k1^6 k2 k3^4 k4^5+10953600 k1^5 k2^2 k3^4 k4^5+21118720 k1^4 k2^3 k3^4 k4^5+17379040 k1^3 k2^4 k3^4 k4^5+7032480 k1^2 k2^5 k3^4 k4^5+1209600 k1 k2^6 k3^4 k4^5+123648 k2^7 k3^4 k4^5+338688 k1^6 k3^5 k4^5+2666496 k1^5 k2 k3^5 k4^5+10953600 k1^4 k2^2 k3^5 k4^5+18341120 k1^3 k2^3 k3^5 k4^5+10953600 k1^2 k2^4 k3^5 k4^5+2666496 k1 k2^5 k3^5 k4^5+338688 k2^6 k3^5 k4^5+338688 k1^5 k3^6 k4^5+2550240 k1^4 k2 k3^6 k4^5+9307200 k1^3 k2^2 k3^6 k4^5+11141760 k1^2 k2^3 k3^6 k4^5+3951360 k1 k2^4 k3^6 k4^5+674016 k2^5 k3^6 k4^5+302880 k1^4 k3^7 k4^5+1946880 k1^3 k2 k3^7 k4^5+5785920 k1^2 k2^2 k3^7 k4^5+3705600 k1 k2^3 k3^7 k4^5+892320 k2^4 k3^7 k4^5+199440 k1^3 k3^8 k4^5+1099440 k1^2 k2 k3^8 k4^5+1969920 k1 k2^2 k3^8 k4^5+789120 k2^3 k3^8 k4^5+109440 k1^2 k3^9 k4^5+529920 k1 k2 k3^9 k4^5+470400 k2^2 k3^9 k4^5+74880 k1 k3^10 k4^5+165360 k2 k3^10 k4^5+21840 k3^11 k4^5+40040 k1^10 k4^6+245120 k1^9 k2 k4^6+532800 k1^8 k2^2 k4^6+686400 k1^7 k2^3 k4^6+606480 k1^6 k2^4 k4^6+338688 k1^5 k2^5 k4^6+115584 k1^4 k2^6 k4^6+28224 k1^3 k2^7 k4^6+3528 k1^2 k2^8 k4^6+155280 k1^9 k3 k4^6+869760 k1^8 k2 k3 k4^6+2355840 k1^7 k2^2 k3 k4^6+3245760 k1^6 k2^3 k3 k4^6+2550240 k1^5 k2^4 k3 k4^6+1209600 k1^4 k2^5 k3 k4^6+395136 k1^3 k2^6 k3 k4^6+84672 k1^2 k2^7 k3 k4^6+7056 k1 k2^8 k3 k4^6+263880 k1^8 k3^2 k4^6+1955520 k1^7 k2 k3^2 k4^6+7156800 k1^6 k2^2 k3^2 k4^6+9307200 k1^5 k2^3 k3^2 k4^6+6261360 k1^4 k2^4 k3^2 k4^6+2775360 k1^3 k2^5 k3^2 k4^6+794304 k1^2 k2^6 k3^2 k4^6+84672 k1 k2^7 k3^2 k4^6+3528 k2^8 k3^2 k4^6+432000 k1^7 k3^3 k4^6+3245760 k1^6 k2 k3^3 k4^6+11141760 k1^5 k2^2 k3^3 k4^6+13773760 k1^4 k2^3 k3^3 k4^6+8095360 k1^3 k2^4 k3^3 k4^6+2775360 k1^2 k2^5 k3^3 k4^6+395136 k1 k2^6 k3^3 k4^6+28224 k2^7 k3^3 k4^6+606480 k1^6 k3^4 k4^6+3951360 k1^5 k2 k3^4 k4^6+12243840 k1^4 k2^2 k3^4 k4^6+13773760 k1^3 k2^3 k3^4 k4^6+6261360 k1^2 k2^4 k3^4 k4^6+1209600 k1 k2^5 k3^4 k4^6+115584 k2^6 k3^4 k4^6+674016 k1^5 k3^5 k4^6+3951360 k1^4 k2 k3^5 k4^6+11141760 k1^3 k2^2 k3^5 k4^6+9307200 k1^2 k2^3 k3^5 k4^6+2550240 k1 k2^4 k3^5 k4^6+338688 k2^5 k3^5 k4^6+606480 k1^4 k3^6 k4^6+3245760 k1^3 k2 k3^6 k4^6+7156800 k1^2 k2^2 k3^6 k4^6+3245760 k1 k2^3 k3^6 k4^6+606480 k2^4 k3^6 k4^6+432000 k1^3 k3^7 k4^6+1955520 k1^2 k2 k3^7 k4^6+2355840 k1 k2^2 k3^7 k4^6+686400 k2^3 k3^7 k4^6+263880 k1^2 k3^8 k4^6+869760 k1 k2 k3^8 k4^6+532800 k2^2 k3^8 k4^6+155280 k1 k3^9 k4^6+245120 k2 k3^9 k4^6+40040 k3^10 k4^6+57200 k1^9 k4^7+276480 k1^8 k2 k4^7+440640 k1^7 k2^2 k4^7+432000 k1^6 k2^3 k4^7+302880 k1^5 k2^4 k4^7+123648 k1^4 k2^5 k4^7+28224 k1^3 k2^6 k4^7+8064 k1^2 k2^7 k4^7+1008 k1 k2^8 k4^7+238320 k1^8 k3 k4^7+1025280 k1^7 k2 k3 k4^7+1955520 k1^6 k2^2 k3 k4^7+1946880 k1^5 k2^3 k3 k4^7+1138080 k1^4 k2^4 k3 k4^7+360192 k1^3 k2^5 k3 k4^7+84672 k1^2 k2^6 k3 k4^7+16128 k1 k2^7 k3 k4^7+1008 k2^8 k3 k4^7+440640 k1^7 k3^2 k4^7+2355840 k1^6 k2 k3^2 k4^7+5785920 k1^5 k2^2 k3^2 k4^7+4759680 k1^4 k2^3 k3^2 k4^7+2182080 k1^3 k2^4 k3^2 k4^7+540288 k1^2 k2^5 k3^2 k4^7+84672 k1 k2^6 k3^2 k4^7+8064 k2^7 k3^2 k4^7+686400 k1^6 k3^3 k4^7+3705600 k1^5 k2 k3^3 k4^7+8460480 k1^4 k2^2 k3^3 k4^7+5898240 k1^3 k2^3 k3^3 k4^7+2182080 k1^2 k2^4 k3^3 k4^7+360192 k1 k2^5 k3^3 k4^7+28224 k2^6 k3^3 k4^7+892320 k1^5 k3^4 k4^7+4224000 k1^4 k2 k3^4 k4^7+8460480 k1^3 k2^2 k3^4 k4^7+4759680 k1^2 k2^3 k3^4 k4^7+1138080 k1 k2^4 k3^4 k4^7+123648 k2^5 k3^4 k4^7+892320 k1^4 k3^5 k4^7+3705600 k1^3 k2 k3^5 k4^7+5785920 k1^2 k2^2 k3^5 k4^7+1946880 k1 k2^3 k3^5 k4^7+302880 k2^4 k3^5 k4^7+686400 k1^3 k3^6 k4^7+2355840 k1^2 k2 k3^6 k4^7+1955520 k1 k2^2 k3^6 k4^7+432000 k2^3 k3^6 k4^7+440640 k1^2 k3^7 k4^7+1025280 k1 k2 k3^7 k4^7+440640 k2^2 k3^7 k4^7+238320 k1 k3^8 k4^7+276480 k2 k3^8 k4^7+57200 k3^9 k4^7+64350 k1^8 k4^8+238320 k1^7 k2 k4^8+263880 k1^6 k2^2 k4^8+199440 k1^5 k2^3 k4^8+112020 k1^4 k2^4 k4^8+33936 k1^3 k2^5 k4^8+3528 k1^2 k2^6 k4^8+1008 k1 k2^7 k4^8+126 k2^8 k4^8+276480 k1^7 k3 k4^8+869760 k1^6 k2 k3 k4^8+1099440 k1^5 k2^2 k3 k4^8+788880 k1^4 k2^3 k3 k4^8+325440 k1^3 k2^4 k3 k4^8+56448 k1^2 k2^5 k3 k4^8+7056 k1 k2^6 k3 k4^8+1008 k2^7 k3 k4^8+532800 k1^6 k3^2 k4^8+1969920 k1^5 k2 k3^2 k4^8+3061080 k1^4 k2^2 k3^2 k4^8+1503840 k1^3 k2^3 k3^2 k4^8+457920 k1^2 k2^4 k3^2 k4^8+56448 k1 k2^5 k3^2 k4^8+3528 k2^6 k3^2 k4^8+789120 k1^5 k3^3 k4^8+2906640 k1^4 k2 k3^3 k4^8+4031040 k1^3 k2^2 k3^3 k4^8+1503840 k1^2 k2^3 k3^3 k4^8+325440 k1 k2^4 k3^3 k4^8+33936 k2^5 k3^3 k4^8+914340 k1^4 k3^4 k4^8+2906640 k1^3 k2 k3^4 k4^8+3061080 k1^2 k2^2 k3^4 k4^8+788880 k1 k2^3 k3^4 k4^8+112020 k2^4 k3^4 k4^8+789120 k1^3 k3^5 k4^8+1969920 k1^2 k2 k3^5 k4^8+1099440 k1 k2^2 k3^5 k4^8+199440 k2^3 k3^5 k4^8+532800 k1^2 k3^6 k4^8+869760 k1 k2 k3^6 k4^8+263880 k2^2 k3^6 k4^8+276480 k1 k3^7 k4^8+238320 k2 k3^7 k4^8+64350 k3^8 k4^8+57200 k1^7 k4^9+155280 k1^6 k2 k4^9+109440 k1^5 k2^2 k4^9+66240 k1^4 k2^3 k4^9+26640 k1^3 k2^4 k4^9+5040 k1^2 k2^5 k4^9+245120 k1^6 k3 k4^9+529920 k1^5 k2 k3 k4^9+406080 k1^4 k2^2 k3 k4^9+224640 k1^3 k2^3 k3 k4^9+54720 k1^2 k2^4 k3 k4^9+470400 k1^5 k3^2 k4^9+1145520 k1^4 k2 k3^2 k4^9+1044000 k1^3 k2^2 k3^2 k4^9+336960 k1^2 k2^3 k3^2 k4^9+54720 k1 k2^4 k3^2 k4^9+5040 k2^5 k3^2 k4^9+639760 k1^4 k3^3 k4^9+1488000 k1^3 k2 k3^3 k4^9+1044000 k1^2 k2^2 k3^3 k4^9+224640 k1 k2^3 k3^3 k4^9+26640 k2^4 k3^3 k4^9+639760 k1^3 k3^4 k4^9+1145520 k1^2 k2 k3^4 k4^9+406080 k1 k2^2 k3^4 k4^9+66240 k2^3 k3^4 k4^9+470400 k1^2 k3^5 k4^9+529920 k1 k2 k3^5 k4^9+109440 k2^2 k3^5 k4^9+245120 k1 k3^6 k4^9+155280 k2 k3^6 k4^9+57200 k3^7 k4^9+40040 k1^6 k4^10+74880 k1^5 k2 k4^10+28800 k1^4 k2^2 k4^10+15840 k1^3 k2^3 k4^10+3960 k1^2 k2^4 k4^10+165360 k1^5 k3 k4^10+227520 k1^4 k2 k3 k4^10+95040 k1^3 k2^2 k3 k4^10+47520 k1^2 k2^3 k3 k4^10+7920 k1 k2^4 k3 k4^10+299640 k1^4 k3^2 k4^10+439200 k1^3 k2 k3^2 k4^10+203040 k1^2 k2^2 k3^2 k4^10+47520 k1 k2^3 k3^2 k4^10+3960 k2^4 k3^2 k4^10+358720 k1^3 k3^3 k4^10+439200 k1^2 k2 k3^3 k4^10+95040 k1 k2^2 k3^3 k4^10+15840 k2^3 k3^3 k4^10+299640 k1^2 k3^4 k4^10+227520 k1 k2 k3^4 k4^10+28800 k2^2 k3^4 k4^10+165360 k1 k3^5 k4^10+74880 k2 k3^5 k4^10+40040 k3^6 k4^10+21840 k1^5 k4^11+25920 k1^4 k2 k4^11+4320 k1^3 k2^2 k4^11+2880 k1^2 k2^3 k4^11+720 k1 k2^4 k4^11+83280 k1^4 k3 k4^11+63360 k1^3 k2 k3 k4^11+12960 k1^2 k2^2 k3 k4^11+5760 k1 k2^3 k3 k4^11+720 k2^4 k3 k4^11+134880 k1^3 k3^2 k4^11+95040 k1^2 k2 k3^2 k4^11+12960 k1 k2^2 k3^2 k4^11+2880 k2^3 k3^2 k4^11+134880 k1^2 k3^3 k4^11+63360 k1 k2 k3^3 k4^11+4320 k2^2 k3^3 k4^11+83280 k1 k3^4 k4^11+25920 k2 k3^4 k4^11+21840 k3^5 k4^11+9100 k1^4 k4^12+6000 k1^3 k2 k4^12+360 k1^2 k2^2 k4^12+240 k1 k2^3 k4^12+60 k2^4 k4^12+30400 k1^3 k3 k4^12+8640 k1^2 k2 k3 k4^12+720 k1 k2^2 k3 k4^12+240 k2^3 k3 k4^12+41280 k1^2 k3^2 k4^12+8640 k1 k2 k3^2 k4^12+360 k2^2 k3^2 k4^12+30400 k1 k3^3 k4^12+6000 k2 k3^3 k4^12+9100 k3^4 k4^12+2800 k1^3 k4^13+720 k1^2 k2 k4^13+7680 k1^2 k3 k4^13+7680 k1 k3^2 k4^13+720 k2 k3^2 k4^13+2800 k3^3 k4^13+600 k1^2 k4^14+1200 k1 k3 k4^14+600 k3^2 k4^14+80 k1 k4^15+80 k3 k4^15+5 k4^16) oct^2)/464486400+(k1 k2 k3 k4 (45 k1^12+540 k1^11 k2+2970 k1^10 k2^2+9900 k1^9 k2^3+22275 k1^8 k2^4+35640 k1^7 k2^5+41580 k1^6 k2^6+35640 k1^5 k2^7+22275 k1^4 k2^8+9900 k1^3 k2^9+2970 k1^2 k2^10+540 k1 k2^11+45 k2^12+270 k1^10 k2 k3+4230 k1^9 k2^2 k3+21780 k1^8 k2^3 k3+61560 k1^7 k2^4 k3+111780 k1^6 k2^5 k3+137700 k1^5 k2^6 k3+116640 k1^4 k2^7 k3+67320 k1^3 k2^8 k3+25470 k1^2 k2^9 k3+5670 k1 k2^10 k3+540 k2^11 k3+90 k1^10 k3^2+990 k1^9 k2 k3^2+6210 k1^8 k2^2 k3^2+28920 k1^7 k2^3 k3^2+90180 k1^6 k2^4 k3^2+176820 k1^5 k2^5 k3^2+220260 k1^4 k2^6 k3^2+176760 k1^3 k2^7 k3^2+89250 k1^2 k2^8 k3^2+25470 k1 k2^9 k3^2+2970 k2^10 k3^2+1260 k1^8 k2 k3^3+11760 k1^7 k2^2 k3^3+47880 k1^6 k2^3 k3^3+128520 k1^5 k2^4 k3^3+225960 k1^4 k2^5 k3^3+254160 k1^3 k2^6 k3^3+176760 k1^2 k2^7 k3^3+67320 k1 k2^8 k3^3+9900 k2^9 k3^3+315 k1^8 k3^4+2520 k1^7 k2 k3^4+12852 k1^6 k2^2 k3^4+58464 k1^5 k2^3 k3^4+147882 k1^4 k2^4 k3^4+225960 k1^3 k2^5 k3^4+220260 k1^2 k2^6 k3^4+116640 k1 k2^7 k3^4+22275 k2^8 k3^4+1764 k1^6 k2 k3^5+16548 k1^5 k2^2 k3^5+58464 k1^4 k2^3 k3^5+128520 k1^3 k2^4 k3^5+176820 k1^2 k2^5 k3^5+137700 k1 k2^6 k3^5+35640 k2^7 k3^5+252 k1^6 k3^6+1764 k1^5 k2 k3^6+12852 k1^4 k2^2 k3^6+47880 k1^3 k2^3 k3^6+90180 k1^2 k2^4 k3^6+111780 k1 k2^5 k3^6+41580 k2^6 k3^6+2520 k1^4 k2 k3^7+11760 k1^3 k2^2 k3^7+28920 k1^2 k2^3 k3^7+61560 k1 k2^4 k3^7+35640 k2^5 k3^7+315 k1^4 k3^8+1260 k1^3 k2 k3^8+6210 k1^2 k2^2 k3^8+21780 k1 k2^3 k3^8+22275 k2^4 k3^8+990 k1^2 k2 k3^9+4230 k1 k2^2 k3^9+9900 k2^3 k3^9+90 k1^2 k3^10+270 k1 k2 k3^10+2970 k2^2 k3^10+540 k2 k3^11+45 k3^12+540 k1^11 k4+5670 k1^10 k2 k4+25470 k1^9 k2^2 k4+67320 k1^8 k2^3 k4+116640 k1^7 k2^4 k4+137700 k1^6 k2^5 k4+111780 k1^5 k2^6 k4+61560 k1^4 k2^7 k4+21780 k1^3 k2^8 k4+4230 k1^2 k2^9 k4+270 k1 k2^10 k4+270 k1^10 k3 k4+5940 k1^9 k2 k3 k4+49590 k1^8 k2^2 k3 k4+180720 k1^7 k2^3 k3 k4+364860 k1^6 k2^4 k3 k4+456120 k1^5 k2^5 k3 k4+364860 k1^4 k2^6 k3 k4+180720 k1^3 k2^7 k3 k4+49590 k1^2 k2^8 k3 k4+5940 k1 k2^9 k3 k4+270 k2^10 k3 k4+990 k1^9 k3^2 k4+11790 k1^8 k2 k3^2 k4+74160 k1^7 k2^2 k3^2 k4+286800 k1^6 k2^3 k3^2 k4+631260 k1^5 k2^4 k3^2 k4+812700 k1^4 k2^5 k3^2 k4+612960 k1^3 k2^6 k3^2 k4+253440 k1^2 k2^7 k3^2 k4+49590 k1 k2^8 k3^2 k4+4230 k2^9 k3^2 k4+1260 k1^8 k3^3 k4+20160 k1^7 k2 k3^3 k4+122640 k1^6 k2^2 k3^3 k4+398160 k1^5 k2^3 k3^3 k4+808080 k1^4 k2^4 k3^3 k4+967680 k1^3 k2^5 k3^3 k4+612960 k1^2 k2^6 k3^3 k4+180720 k1 k2^7 k3^3 k4+21780 k2^8 k3^3 k4+2520 k1^7 k3^4 k4+24444 k1^6 k2 k3^4 k4+141372 k1^5 k2^2 k3^4 k4+461328 k1^4 k2^3 k3^4 k4+808080 k1^3 k2^4 k3^4 k4+812700 k1^2 k2^5 k3^4 k4+364860 k1 k2^6 k3^4 k4+61560 k2^7 k3^4 k4+1764 k1^6 k3^5 k4+24696 k1^5 k2 k3^5 k4+141372 k1^4 k2^2 k3^5 k4+398160 k1^3 k2^3 k3^5 k4+631260 k1^2 k2^4 k3^5 k4+456120 k1 k2^5 k3^5 k4+111780 k2^6 k3^5 k4+1764 k1^5 k3^6 k4+24444 k1^4 k2 k3^6 k4+122640 k1^3 k2^2 k3^6 k4+286800 k1^2 k2^3 k3^6 k4+364860 k1 k2^4 k3^6 k4+137700 k2^5 k3^6 k4+2520 k1^4 k3^7 k4+20160 k1^3 k2 k3^7 k4+74160 k1^2 k2^2 k3^7 k4+180720 k1 k2^3 k3^7 k4+116640 k2^4 k3^7 k4+1260 k1^3 k3^8 k4+11790 k1^2 k2 k3^8 k4+49590 k1 k2^2 k3^8 k4+67320 k2^3 k3^8 k4+990 k1^2 k3^9 k4+5940 k1 k2 k3^9 k4+25470 k2^2 k3^9 k4+270 k1 k3^10 k4+5670 k2 k3^10 k4+540 k3^11 k4+2970 k1^10 k4^2+25470 k1^9 k2 k4^2+89250 k1^8 k2^2 k4^2+176760 k1^7 k2^3 k4^2+220260 k1^6 k2^4 k4^2+176820 k1^5 k2^5 k4^2+90180 k1^4 k2^6 k4^2+28920 k1^3 k2^7 k4^2+6210 k1^2 k2^8 k4^2+990 k1 k2^9 k4^2+90 k2^10 k4^2+4230 k1^9 k3 k4^2+49590 k1^8 k2 k3 k4^2+253440 k1^7 k2^2 k3 k4^2+612960 k1^6 k2^3 k3 k4^2+812700 k1^5 k2^4 k3 k4^2+631260 k1^4 k2^5 k3 k4^2+286800 k1^3 k2^6 k3 k4^2+74160 k1^2 k2^7 k3 k4^2+11790 k1 k2^8 k3 k4^2+990 k2^9 k3 k4^2+6210 k1^8 k3^2 k4^2+74160 k1^7 k2 k3^2 k4^2+421800 k1^6 k2^2 k3^2 k4^2+1147440 k1^5 k2^3 k3^2 k4^2+1587180 k1^4 k2^4 k3^2 k4^2+1147440 k1^3 k2^5 k3^2 k4^2+421800 k1^2 k2^6 k3^2 k4^2+74160 k1 k2^7 k3^2 k4^2+6210 k2^8 k3^2 k4^2+11760 k1^7 k3^3 k4^2+122640 k1^6 k2 k3^3 k4^2+564480 k1^5 k2^2 k3^3 k4^2+1415960 k1^4 k2^3 k3^3 k4^2+1932560 k1^3 k2^4 k3^3 k4^2+1147440 k1^2 k2^5 k3^3 k4^2+286800 k1 k2^6 k3^3 k4^2+28920 k2^7 k3^3 k4^2+12852 k1^6 k3^4 k4^2+141372 k1^5 k2 k3^4 k4^2+648732 k1^4 k2^2 k3^4 k4^2+1415960 k1^3 k2^3 k3^4 k4^2+1587180 k1^2 k2^4 k3^4 k4^2+631260 k1 k2^5 k3^4 k4^2+90180 k2^6 k3^4 k4^2+16548 k1^5 k3^5 k4^2+141372 k1^4 k2 k3^5 k4^2+564480 k1^3 k2^2 k3^5 k4^2+1147440 k1^2 k2^3 k3^5 k4^2+812700 k1 k2^4 k3^5 k4^2+176820 k2^5 k3^5 k4^2+12852 k1^4 k3^6 k4^2+122640 k1^3 k2 k3^6 k4^2+421800 k1^2 k2^2 k3^6 k4^2+612960 k1 k2^3 k3^6 k4^2+220260 k2^4 k3^6 k4^2+11760 k1^3 k3^7 k4^2+74160 k1^2 k2 k3^7 k4^2+253440 k1 k2^2 k3^7 k4^2+176760 k2^3 k3^7 k4^2+6210 k1^2 k3^8 k4^2+49590 k1 k2 k3^8 k4^2+89250 k2^2 k3^8 k4^2+4230 k1 k3^9 k4^2+25470 k2 k3^9 k4^2+2970 k3^10 k4^2+9900 k1^9 k4^3+67320 k1^8 k2 k4^3+176760 k1^7 k2^2 k4^3+254160 k1^6 k2^3 k4^3+225960 k1^5 k2^4 k4^3+128520 k1^4 k2^5 k4^3+47880 k1^3 k2^6 k4^3+11760 k1^2 k2^7 k4^3+1260 k1 k2^8 k4^3+21780 k1^8 k3 k4^3+180720 k1^7 k2 k3 k4^3+612960 k1^6 k2^2 k3 k4^3+967680 k1^5 k2^3 k3 k4^3+808080 k1^4 k2^4 k3 k4^3+398160 k1^3 k2^5 k3 k4^3+122640 k1^2 k2^6 k3 k4^3+20160 k1 k2^7 k3 k4^3+1260 k2^8 k3 k4^3+28920 k1^7 k3^2 k4^3+286800 k1^6 k2 k3^2 k4^3+1147440 k1^5 k2^2 k3^2 k4^3+1932560 k1^4 k2^3 k3^2 k4^3+1415960 k1^3 k2^4 k3^2 k4^3+564480 k1^2 k2^5 k3^2 k4^3+122640 k1 k2^6 k3^2 k4^3+11760 k2^7 k3^2 k4^3+47880 k1^6 k3^3 k4^3+398160 k1^5 k2 k3^3 k4^3+1415960 k1^4 k2^2 k3^3 k4^3+2368800 k1^3 k2^3 k3^3 k4^3+1415960 k1^2 k2^4 k3^3 k4^3+398160 k1 k2^5 k3^3 k4^3+47880 k2^6 k3^3 k4^3+58464 k1^5 k3^4 k4^3+461328 k1^4 k2 k3^4 k4^3+1415960 k1^3 k2^2 k3^4 k4^3+1932560 k1^2 k2^3 k3^4 k4^3+808080 k1 k2^4 k3^4 k4^3+128520 k2^5 k3^4 k4^3+58464 k1^4 k3^5 k4^3+398160 k1^3 k2 k3^5 k4^3+1147440 k1^2 k2^2 k3^5 k4^3+967680 k1 k2^3 k3^5 k4^3+225960 k2^4 k3^5 k4^3+47880 k1^3 k3^6 k4^3+286800 k1^2 k2 k3^6 k4^3+612960 k1 k2^2 k3^6 k4^3+254160 k2^3 k3^6 k4^3+28920 k1^2 k3^7 k4^3+180720 k1 k2 k3^7 k4^3+176760 k2^2 k3^7 k4^3+21780 k1 k3^8 k4^3+67320 k2 k3^8 k4^3+9900 k3^9 k4^3+22275 k1^8 k4^4+116640 k1^7 k2 k4^4+220260 k1^6 k2^2 k4^4+225960 k1^5 k2^3 k4^4+147882 k1^4 k2^4 k4^4+58464 k1^3 k2^5 k4^4+12852 k1^2 k2^6 k4^4+2520 k1 k2^7 k4^4+315 k2^8 k4^4+61560 k1^7 k3 k4^4+364860 k1^6 k2 k3 k4^4+812700 k1^5 k2^2 k3 k4^4+808080 k1^4 k2^3 k3 k4^4+461328 k1^3 k2^4 k3 k4^4+141372 k1^2 k2^5 k3 k4^4+24444 k1 k2^6 k3 k4^4+2520 k2^7 k3 k4^4+90180 k1^6 k3^2 k4^4+631260 k1^5 k2 k3^2 k4^4+1587180 k1^4 k2^2 k3^2 k4^4+1415960 k1^3 k2^3 k3^2 k4^4+648732 k1^2 k2^4 k3^2 k4^4+141372 k1 k2^5 k3^2 k4^4+12852 k2^6 k3^2 k4^4+128520 k1^5 k3^3 k4^4+808080 k1^4 k2 k3^3 k4^4+1932560 k1^3 k2^2 k3^3 k4^4+1415960 k1^2 k2^3 k3^3 k4^4+461328 k1 k2^4 k3^3 k4^4+58464 k2^5 k3^3 k4^4+147882 k1^4 k3^4 k4^4+808080 k1^3 k2 k3^4 k4^4+1587180 k1^2 k2^2 k3^4 k4^4+808080 k1 k2^3 k3^4 k4^4+147882 k2^4 k3^4 k4^4+128520 k1^3 k3^5 k4^4+631260 k1^2 k2 k3^5 k4^4+812700 k1 k2^2 k3^5 k4^4+225960 k2^3 k3^5 k4^4+90180 k1^2 k3^6 k4^4+364860 k1 k2 k3^6 k4^4+220260 k2^2 k3^6 k4^4+61560 k1 k3^7 k4^4+116640 k2 k3^7 k4^4+22275 k3^8 k4^4+35640 k1^7 k4^5+137700 k1^6 k2 k4^5+176820 k1^5 k2^2 k4^5+128520 k1^4 k2^3 k4^5+58464 k1^3 k2^4 k4^5+16548 k1^2 k2^5 k4^5+1764 k1 k2^6 k4^5+111780 k1^6 k3 k4^5+456120 k1^5 k2 k3 k4^5+631260 k1^4 k2^2 k3 k4^5+398160 k1^3 k2^3 k3 k4^5+141372 k1^2 k2^4 k3 k4^5+24696 k1 k2^5 k3 k4^5+1764 k2^6 k3 k4^5+176820 k1^5 k3^2 k4^5+812700 k1^4 k2 k3^2 k4^5+1147440 k1^3 k2^2 k3^2 k4^5+564480 k1^2 k2^3 k3^2 k4^5+141372 k1 k2^4 k3^2 k4^5+16548 k2^5 k3^2 k4^5+225960 k1^4 k3^3 k4^5+967680 k1^3 k2 k3^3 k4^5+1147440 k1^2 k2^2 k3^3 k4^5+398160 k1 k2^3 k3^3 k4^5+58464 k2^4 k3^3 k4^5+225960 k1^3 k3^4 k4^5+812700 k1^2 k2 k3^4 k4^5+631260 k1 k2^2 k3^4 k4^5+128520 k2^3 k3^4 k4^5+176820 k1^2 k3^5 k4^5+456120 k1 k2 k3^5 k4^5+176820 k2^2 k3^5 k4^5+111780 k1 k3^6 k4^5+137700 k2 k3^6 k4^5+35640 k3^7 k4^5+41580 k1^6 k4^6+111780 k1^5 k2 k4^6+90180 k1^4 k2^2 k4^6+47880 k1^3 k2^3 k4^6+12852 k1^2 k2^4 k4^6+1764 k1 k2^5 k4^6+252 k2^6 k4^6+137700 k1^5 k3 k4^6+364860 k1^4 k2 k3 k4^6+286800 k1^3 k2^2 k3 k4^6+122640 k1^2 k2^3 k3 k4^6+24444 k1 k2^4 k3 k4^6+1764 k2^5 k3 k4^6+220260 k1^4 k3^2 k4^6+612960 k1^3 k2 k3^2 k4^6+421800 k1^2 k2^2 k3^2 k4^6+122640 k1 k2^3 k3^2 k4^6+12852 k2^4 k3^2 k4^6+254160 k1^3 k3^3 k4^6+612960 k1^2 k2 k3^3 k4^6+286800 k1 k2^2 k3^3 k4^6+47880 k2^3 k3^3 k4^6+220260 k1^2 k3^4 k4^6+364860 k1 k2 k3^4 k4^6+90180 k2^2 k3^4 k4^6+137700 k1 k3^5 k4^6+111780 k2 k3^5 k4^6+41580 k3^6 k4^6+35640 k1^5 k4^7+61560 k1^4 k2 k4^7+28920 k1^3 k2^2 k4^7+11760 k1^2 k2^3 k4^7+2520 k1 k2^4 k4^7+116640 k1^4 k3 k4^7+180720 k1^3 k2 k3 k4^7+74160 k1^2 k2^2 k3 k4^7+20160 k1 k2^3 k3 k4^7+2520 k2^4 k3 k4^7+176760 k1^3 k3^2 k4^7+253440 k1^2 k2 k3^2 k4^7+74160 k1 k2^2 k3^2 k4^7+11760 k2^3 k3^2 k4^7+176760 k1^2 k3^3 k4^7+180720 k1 k2 k3^3 k4^7+28920 k2^2 k3^3 k4^7+116640 k1 k3^4 k4^7+61560 k2 k3^4 k4^7+35640 k3^5 k4^7+22275 k1^4 k4^8+21780 k1^3 k2 k4^8+6210 k1^2 k2^2 k4^8+1260 k1 k2^3 k4^8+315 k2^4 k4^8+67320 k1^3 k3 k4^8+49590 k1^2 k2 k3 k4^8+11790 k1 k2^2 k3 k4^8+1260 k2^3 k3 k4^8+89250 k1^2 k3^2 k4^8+49590 k1 k2 k3^2 k4^8+6210 k2^2 k3^2 k4^8+67320 k1 k3^3 k4^8+21780 k2 k3^3 k4^8+22275 k3^4 k4^8+9900 k1^3 k4^9+4230 k1^2 k2 k4^9+990 k1 k2^2 k4^9+25470 k1^2 k3 k4^9+5940 k1 k2 k3 k4^9+990 k2^2 k3 k4^9+25470 k1 k3^2 k4^9+4230 k2 k3^2 k4^9+9900 k3^3 k4^9+2970 k1^2 k4^10+270 k1 k2 k4^10+90 k2^2 k4^10+5670 k1 k3 k4^10+270 k2 k3 k4^10+2970 k3^2 k4^10+540 k1 k4^11+540 k3 k4^11+45 k4^12) oct^4)/29030400+(k1^2 k2^2 k3^2 k4^2 (1125 k1^8+9360 k1^7 k2+33300 k1^6 k2^2+66960 k1^5 k2^3+83790 k1^4 k2^4+66960 k1^3 k2^5+33300 k1^2 k2^6+9360 k1 k2^7+1125 k2^8+6720 k1^6 k2 k3+52080 k1^5 k2^2 k3+142800 k1^4 k2^3 k3+198240 k1^3 k2^4 k3+152160 k1^2 k2^5 k3+60720 k1 k2^6 k3+9360 k2^7 k3+2520 k1^6 k3^2+16800 k1^5 k2 k3^2+65100 k1^4 k2^2 k3^2+169680 k1^3 k2^3 k3^2+237720 k1^2 k2^4 k3^2+152160 k1 k2^5 k3^2+33300 k2^6 k3^2+17808 k1^4 k2 k3^3+85008 k1^3 k2^2 k3^3+169680 k1^2 k2^3 k3^3+198240 k1 k2^4 k3^3+66960 k2^5 k3^3+4158 k1^4 k3^4+17808 k1^3 k2 k3^4+65100 k1^2 k2^2 k3^4+142800 k1 k2^3 k3^4+83790 k2^4 k3^4+16800 k1^2 k2 k3^5+52080 k1 k2^2 k3^5+66960 k2^3 k3^5+2520 k1^2 k3^6+6720 k1 k2 k3^6+33300 k2^2 k3^6+9360 k2 k3^7+1125 k3^8+9360 k1^7 k4+60720 k1^6 k2 k4+152160 k1^5 k2^2 k4+198240 k1^4 k2^3 k4+142800 k1^3 k2^4 k4+52080 k1^2 k2^5 k4+6720 k1 k2^6 k4+6720 k1^6 k3 k4+89600 k1^5 k2 k3 k4+344960 k1^4 k2^2 k3 k4+524160 k1^3 k2^3 k3 k4+344960 k1^2 k2^4 k3 k4+89600 k1 k2^5 k3 k4+6720 k2^6 k3 k4+16800 k1^5 k3^2 k4+118160 k1^4 k2 k3^2 k4+415520 k1^3 k2^2 k3^2 k4+687680 k1^2 k2^3 k3^2 k4+344960 k1 k2^4 k3^2 k4+52080 k2^5 k3^2 k4+17808 k1^4 k3^3 k4+153216 k1^3 k2 k3^3 k4+415520 k1^2 k2^2 k3^3 k4+524160 k1 k2^3 k3^3 k4+142800 k2^4 k3^3 k4+17808 k1^3 k3^4 k4+118160 k1^2 k2 k3^4 k4+344960 k1 k2^2 k3^4 k4+198240 k2^3 k3^4 k4+16800 k1^2 k3^5 k4+89600 k1 k2 k3^5 k4+152160 k2^2 k3^5 k4+6720 k1 k3^6 k4+60720 k2 k3^6 k4+9360 k3^7 k4+33300 k1^6 k4^2+152160 k1^5 k2 k4^2+237720 k1^4 k2^2 k4^2+169680 k1^3 k2^3 k4^2+65100 k1^2 k2^4 k4^2+16800 k1 k2^5 k4^2+2520 k2^6 k4^2+52080 k1^5 k3 k4^2+344960 k1^4 k2 k3 k4^2+687680 k1^3 k2^2 k3 k4^2+415520 k1^2 k2^3 k3 k4^2+118160 k1 k2^4 k3 k4^2+16800 k2^5 k3 k4^2+65100 k1^4 k3^2 k4^2+415520 k1^3 k2 k3^2 k4^2+940100 k1^2 k2^2 k3^2 k4^2+415520 k1 k2^3 k3^2 k4^2+65100 k2^4 k3^2 k4^2+85008 k1^3 k3^3 k4^2+415520 k1^2 k2 k3^3 k4^2+687680 k1 k2^2 k3^3 k4^2+169680 k2^3 k3^3 k4^2+65100 k1^2 k3^4 k4^2+344960 k1 k2 k3^4 k4^2+237720 k2^2 k3^4 k4^2+52080 k1 k3^5 k4^2+152160 k2 k3^5 k4^2+33300 k3^6 k4^2+66960 k1^5 k4^3+198240 k1^4 k2 k4^3+169680 k1^3 k2^2 k4^3+85008 k1^2 k2^3 k4^3+17808 k1 k2^4 k4^3+142800 k1^4 k3 k4^3+524160 k1^3 k2 k3 k4^3+415520 k1^2 k2^2 k3 k4^3+153216 k1 k2^3 k3 k4^3+17808 k2^4 k3 k4^3+169680 k1^3 k3^2 k4^3+687680 k1^2 k2 k3^2 k4^3+415520 k1 k2^2 k3^2 k4^3+85008 k2^3 k3^2 k4^3+169680 k1^2 k3^3 k4^3+524160 k1 k2 k3^3 k4^3+169680 k2^2 k3^3 k4^3+142800 k1 k3^4 k4^3+198240 k2 k3^4 k4^3+66960 k3^5 k4^3+83790 k1^4 k4^4+142800 k1^3 k2 k4^4+65100 k1^2 k2^2 k4^4+17808 k1 k2^3 k4^4+4158 k2^4 k4^4+198240 k1^3 k3 k4^4+344960 k1^2 k2 k3 k4^4+118160 k1 k2^2 k3 k4^4+17808 k2^3 k3 k4^4+237720 k1^2 k3^2 k4^4+344960 k1 k2 k3^2 k4^4+65100 k2^2 k3^2 k4^4+198240 k1 k3^3 k4^4+142800 k2 k3^3 k4^4+83790 k3^4 k4^4+66960 k1^3 k4^5+52080 k1^2 k2 k4^5+16800 k1 k2^2 k4^5+152160 k1^2 k3 k4^5+89600 k1 k2 k3 k4^5+16800 k2^2 k3 k4^5+152160 k1 k3^2 k4^5+52080 k2 k3^2 k4^5+66960 k3^3 k4^5+33300 k1^2 k4^6+6720 k1 k2 k4^6+2520 k2^2 k4^6+60720 k1 k3 k4^6+6720 k2 k3 k4^6+33300 k3^2 k4^6+9360 k1 k4^7+9360 k3 k4^7+1125 k4^8) oct^6)/29030400+(k1^3 k2^3 k3^3 k4^3 (55 k1^4+240 k1^3 k2+370 k1^2 k2^2+240 k1 k2^3+55 k2^4+205 k1^2 k2 k3+565 k1 k2^2 k3+240 k2^3 k3+82 k1^2 k3^2+205 k1 k2 k3^2+370 k2^2 k3^2+240 k2 k3^3+55 k3^4+240 k1^3 k4+565 k1^2 k2 k4+205 k1 k2^2 k4+205 k1^2 k3 k4+1025 k1 k2 k3 k4+205 k2^2 k3 k4+205 k1 k3^2 k4+565 k2 k3^2 k4+240 k3^3 k4+370 k1^2 k4^2+205 k1 k2 k4^2+82 k2^2 k4^2+565 k1 k3 k4^2+205 k2 k3 k4^2+370 k3^2 k4^2+240 k1 k4^3+240 k3 k4^3+55 k4^4) oct^8)/259200+(31 k1^4 k2^4 k3^4 k4^4 oct^10)/207360;

